Metabolic evolution of a deep-branching hyperthermophilic chemoautotrophic bacterium

Aquifex aeolicus is a deep-branching hyperthermophilic chemoautotrophic bacterium restricted to hydrothermal vents and hot springs. These characteristics make it an excellent model system for studying the early evolution of metabolism. Here we present the whole-genome metabolic network of this organism and examine in detail the driving forces that have shaped it. We make extensive use of phylometabolic analysis, a method we recently introduced that generates trees of metabolic phenotypes by integrating phylogenetic and metabolic constraints. We reconstruct the evolution of a range of metabolic sub-systems, including the reductive citric acid (rTCA) cycle, as well as the biosynthesis and functional roles of several amino acids and cofactors. We show that A. aeolicus uses the reconstructed ancestral pathways within many of these sub-systems, and highlight how the evolutionary interconnections between sub-systems facilitated several key innovations. Our analyses further highlight three general classes of driving forces in metabolic evolution. One is the duplication and divergence of genes for enzymes as these progress from lower to higher substrate specificity, improving the kinetics of certain sub-systems. A second is the kinetic optimization of established pathways through fusion of enzymes, or their organization into larger complexes. The third is the minimization of the ATP unit cost to synthesize biomass, improving thermodynamic efficiency. Quantifying the distribution of these classes of innovations across metabolic sub-systems and across the tree of life will allow us to assess how a tradeoff between maximizing growth rate and growth efficiency has shaped the long-term metabolic evolution of the biosphere.

==> anc/A.aeolicus.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<sbml xmlns="http://www.sbml.org/sbml/level2" level="2" version="1" xmlns:html="http://www.w3.org/1999/xhtml">
<model id="Core224324_1" name="Aquifex aeolicus VF5 SEED model">
<listOfUnitDefinitions>
	<unitDefinition id="mmol_per_gDW_per_hr">
		<listOfUnits>
			<unit kind="mole" scale="-3"/>
			<unit kind="gram" exponent="-1"/>
			<unit kind="second" multiplier=".00027777" exponent="-1"/>
		</listOfUnits>
	</unitDefinition>
</listOfUnitDefinitions>
<listOfCompartments>
<compartment id="Extracellular"/>
<compartment id="Cytosol" outside="Extracellular"/>
</listOfCompartments>
<listOfSpecies>
<species id="cpd00016_c" name="Pyridoxal_phosphate_C8H9NO6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00305_c" name="Thiamin_C12H17N4OS" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd00939_c" name="4-Amino-5-hydroxymethyl-2-methylpyrimidine_C6H9N3O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11478_c" name="(3R)-3-Hydroxybutanoyl-[acyl-carrier_protein]_C15H27N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00226_c" name="Hypoxanthine_C5H4N4O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02979_c" name="5-(5-Phospho-D-ribosylaminoformimino)-1-(5-phosphoribosyl)-_imidazole-4-carboxamide_C15H23N5O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02820_c" name="UDP-N-acetyl-3-(1-carboxyvinyl)-D-glucosamine_C20H26N3O19P2" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00066_c" name="L-Phenylalanine_C9H11NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd08316_c" name="D-glycero-D-manno-Heptose_1,7-bisphosphate_C7H14O13P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00094_c" name="2-Oxobutanoate_C4H5O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd14545_c" name="Iminoglycine_C2H3NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00298_c" name="dTMP_C10H14N2O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00143_c" name="Phenylpyruvate_C9H7O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02968_c" name="UDP-N-acetylmuramoyl-L-alanyl-D-glutamyl-6-carboxy-L-lysyl-D-alanyl-_D-alanine_C41H61N9O28P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd02935_c" name="Coenzyme_M 7-mercaptoheptanoylthreonine-phosphate heterodisulfide_C13H23NO10PS3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd02097_c" name="L-Glutamyl_5-phosphate_C5H9NO7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd08288_c" name="2-Phospho-4-(cytidine_5'-diphospho)-2-C-methyl-D-erythritol_C14H23N3O17P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00297_c" name="dTDP_C10H14N2O11P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd01716_c" name="3-Dehydroshikimate_C7H7O5" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11469_c" name="trans-Dodec-2-enoyl-[acp]_C23H41N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00009_e" name="Orthophosphate_HO4P" compartment="Extracellular" charge="-2" boundaryCondition="false"/>
<species id="cpd00009_c" name="Orthophosphate_HO4P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02246_c" name="2-Mercaptoethanesulfonate_C2H5O3S2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd10515_e" name="Fe2+_Fe" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd10515_c" name="Fe2+_Fe" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd03187_c" name="Oxalosuccinate_C6H3O7" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd03002_c" name="2,3,2',3'-Tetrakis(3-hydroxytetradecanoyl)-D-glucosaminyl-1,6-beta-_D-glucosamine 1-phosphate_C68H128N2O20P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00177_c" name="dADP_C10H13N5O9P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00791_c" name="Protoporphyrinogen_IX_C34H38N4O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00126_c" name="GMP_C10H13N5O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11484_c" name="(3R)-3-Hydroxytetradecanoyl-[acyl-carrier_protein]_C25H47N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00284_c" name="6-Phospho-D-gluconate_C6H11O10P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00222_c" name="D-Gluconate_C6H11O7" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00358_c" name="dUTP_C9H12N2O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00890_c" name="UDP-N-acetylmuramoyl-L-alanine_C23H33N4O20P2" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd02552_c" name="N-Acetyl-L-glutamate_5-phosphate_C7H10NO8P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00058_e" name="Copper2_Cu" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd00058_c" name="Copper2_Cu" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00193_c" name="Adenylyl_sulfate_C10H12N5O10PS" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00421_c" name="Triphosphate_HO10P3" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd06227_c" name="Tetrahydrofolyl-[Glu](2)_C24H27N8O9" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00169_c" name="3-Phospho-D-glycerate_C3H5O7P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00132_c" name="L-Asparagine_C4H8N2O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00005_c" name="NADPH_C21H27N7O17P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00087_c" name="Tetrahydrofolate_C19H21N7O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02345_c" name="(S)-4-Amino-5-oxopentanoate_C5H9NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd03586_c" name="Di[3-deoxy-D-manno-octulosonyl]-lipid_IV(A)_C84H150N2O37P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd02229_c" name="Undecaprenyl_diphosphate_C55H90O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00530_c" name="XTP_C10H12N4O15P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd01015_c" name="Cyanate_CNO" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00247_c" name="Orotate_C5H3N2O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00207_c" name="Guanine_C5H5N5O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11486_c" name="3-Oxohexanoyl-[acp]_C17H29N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00393_c" name="Folate_C19H17N7O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00037_c" name="UDP-N-acetyl-D-glucosamine_C17H25N3O17P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02210_c" name="Indoleglycerol_phosphate_C11H13NO6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00053_c" name="L-Glutamine_C5H10N2O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00727_c" name="2-Phosphoglycolate_C2H3O6P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00206_c" name="dCMP_C9H13N3O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00299_c" name="dUMP_C9H12N2O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00345_c" name="5-Methyltetrahydrofolate_C20H23N7O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd04920_c" name="D-glycero-D-manno-Heptose_1-phosphate_C7H14O10P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00198_c" name="D-Xylulose_5-phosphate_C5H10O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00296_c" name="dGMP_C10H13N5O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02730_c" name="3-Deoxy-D-manno-octulosonate_8-phosphate_C8H13O11P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00843_c" name="2-Hydroxy-3-oxopropanoate_C3H3O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00227_c" name="L-Homoserine_C4H9NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00790_c" name="O-Acetyl-L-Homoserine_C6H11NO4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd15484_c" name="heptosyl-heptosyl-kdo2-lipidA_C124H222N2O51P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00117_c" name="D-Alanine_C3H7NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00956_c" name="1-(2-Carboxyphenylamino)-1'-deoxy-D-ribulose_5'-phosphate_C12H14NO9P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00521_c" name="dTDP-4-dehydro-6-deoxy-alpha-D-glucose_C16H22N2O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02414_c" name="L-2-Amino-6-oxoheptanedioate_C7H10NO5" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd15549_c" name="phospho-heptosyl-heptosyl-kdo2-lipidA_C124H222N2O54P3" compartment="Cytosol" charge="-5" boundaryCondition="false"/>
<species id="cpd00443_c" name="4-Aminobenzoate_C7H6NO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd01982_c" name="5-Phosphoribosylamine_C5H12NO7P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00029_c" name="Acetate_C2H3O2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00683_c" name="Dihydropteroate_C14H13N6O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd08289_c" name="1-Deoxy-D-xylulose_5-phosphate_C5H10O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02791_c" name="S-Methyl-5-thio-D-ribulose_1-phosphate_C6H12O7PS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00075_e" name="Nitrite_NO2" compartment="Extracellular" charge="-1" boundaryCondition="false"/>
<species id="cpd00075_c" name="Nitrite_NO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00065_c" name="L-Tryptophan_C11H12N2O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00013_e" name="NH3_H4N" compartment="Extracellular" charge="1" boundaryCondition="false"/>
<species id="cpd00013_c" name="NH3_H4N" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd00039_c" name="L-Lysine_C6H15N2O2" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd08702_c" name="Dihydromethanophenazine_C37H52N2O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd03524_c" name="10-Formyltetrahydrofolyl_L-glutamate_C25H27N8O10" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00638_c" name="Deamino-NAD+_C21H24N6O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11466_c" name="Tetradecanoyl-[acp]_C25H47N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11485_c" name="3-Oxohexadecanoyl-[acp]_C27H49N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00050_c" name="FMN_C17H20N4O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00231_c" name="Dihydrobiopterin_C9H13N5O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00107_c" name="L-Leucine_C6H13NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11420_c" name="trdox_C6H7NO2R2S2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00357_c" name="dTTP_C10H14N2O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00110_c" name="Ferrocytochrome_c_C42H52FeN8O6S2" compartment="Cytosol" charge="4" boundaryCondition="false"/>
<species id="cpd03587_c" name="Di[3-deoxy-D-manno-octulosonyl]-lipid_A_C110H198N2O39P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd12847_c" name="Apo-[carboxylase]_C7H13N3O2R2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd12848_c" name="Holo-[carboxylase]_C17H27N5O4R2S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00782_c" name="6-Carboxyhexanoyl-CoA_C28H42N7O19P3S" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00133_c" name="Nicotinamide_C6H6N2O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00221_c" name="(R)-Lactate_C3H5O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00103_c" name="5-Phospho-alpha-D-ribose_1-diphosphate_C5H10O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00113_c" name="Isopentenyl_diphosphate_C5H10O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00045_c" name="Adenosine_3',5'-bisphosphate_C10H13N5O10P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd12370_c" name="Apo-[acyl-carrier-protein]_HOR" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02851_c" name="1-(5'-Phosphoribosyl)-5-amino-4-imidazolecarboxamide_C9H14N4O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11470_c" name="Octanoyl-[acp]_C19H35N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd12227_c" name="L-Glutamyl-tRNA(Glu)_C15H19N6O6R" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00032_c" name="Oxaloacetate_C4H2O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00139_c" name="Glycolate_C2H3O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03517_c" name="Biotinyl-5'-AMP_C20H27N7O9PS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02826_c" name="2-(Formamido)-N1-(5'-phosphoribosyl)acetamidine_C8H16N3O8P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd08286_c" name="2-C-Methyl-D-erythritol_4-phosphate_C5H12O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02964_c" name="UDP-N-acetylmuramoyl-L-alanyl-D-gamma-glutamyl-meso-2,6-_diaminopimelate_C35H51N7O26P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd02113_c" name="dTDP-6-deoxy-L-mannose_C16H24N2O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02569_c" name="3-Hydroxy-3-methyl-2-oxobutanoic_acid_C5H7O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02698_c" name="N-Succinyl-LL-2,6-diaminoheptanedioate_C11H16N2O7" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00859_c" name="Pseudouridine_5'-phosphate_C9H12N2O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11483_c" name="(3R)-3-Hydroxyoctanoyl-[acyl-carrier_protein]_C19H35N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02140_c" name="Aminoimidazole_ribotide_C8H14N3O7P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00932_c" name="5-O-(1-Carboxyvinyl)-3-phosphoshikimate_C10H10O10P" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd02484_c" name="1D-myo-Inositol_3-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00343_c" name="N-Carbamoyl-L-aspartate_C5H6N2O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00346_c" name="L-Aspartate_4-semialdehyde_C4H7NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19100_c" name="Malonyl-[acp]-mehtyl_ester_C15H25N2O10PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19101_c" name="3-Ketoglutaryl-[acp]-mehtyl_ester_C17H27N2O11PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19102_c" name="3-Hydroxyglutaryl-[acp]-mehtyl_ester_C17H29N2O11PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19103_c" name="Enoylglutaryl-[acp]-mehtyl_ester_C17H27N2O10PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19104_c" name="Glutaryl-[acp]-mehtyl_ester_C17H29N2O10PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19105_c" name="3-Ketopimeloyl-[acp]-mehtyl_ester_C19H31N2O11PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19106_c" name="3-Hydroxypimeloyl-[acp]-mehtyl_ester_C19H33N2O11PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19107_c" name="Enoylpimeloyl-[acp]-mehtyl_ester_C19H31N2O10PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19108_c" name="Pimeloyl-[acp]-mehtyl_ester_C19H33N2O10PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19109_c" name="Pimeloyl-[acp]_C18H30N2O10PRS" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00116_c" name="Methanol_CH4O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00055_c" name="Formaldehyde_CH2O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00800_c" name="8-Amino-7-oxononanoate_C9H17NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00092_c" name="Uracil_C4H4N2O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00807_c" name="L-Histidinol_phosphate_C6H12N3O4P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02978_c" name="2-Amino-4-hydroxy-6-(erythro-1,2,3-trihydroxypropyl)dihydropteridine_triphosphate_C9H13N5O13P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00982_c" name="FADH2_C27H33N9O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11488_c" name="Acetoacetyl-[acp]_C15H25N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00096_c" name="CDP_C9H13N3O11P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00242_c" name="HCO3-_CHO3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00041_c" name="L-Aspartate_C4H6NO4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00387_c" name="ADP-glucose_C16H23N5O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd15550_c" name="phospho-heptosyl-phospho-heptosyl-heptosyl-kdo2-lipidA_C131H234N2O63P4" compartment="Cytosol" charge="-6" boundaryCondition="false"/>
<species id="cpd00837_c" name="S-Adenosylmethioninamine_C14H24N6O3S" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd08301_c" name="2-C-Methyl-D-erythritol_2,4-cyclodiphosphate_C5H10O9P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03519_c" name="2,5-Diaminopyrimidine_nucleoside triphosphate_C9H15N5O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd02678_c" name="5'-Phosphoribosyl-N-formylglycinamide_C8H14N2O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00498_c" name="2-Aceto-2-hydroxybutanoate_C6H9O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd01101_c" name="Carbamate_CH2NO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11475_c" name="trans-Dec-2-enoyl-[acp]_C21H37N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02555_c" name="Tetrahydropteroyltri-L-glutamate_C29H33N9O12" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00119_c" name="L-Histidine_C6H9N3O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01401_c" name="Phylloquinone_C31H46O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00868_c" name="3-(4-Hydroxyphenyl)pyruvate_C9H7O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00067_e" name="H+_H" compartment="Extracellular" charge="1" boundaryCondition="false"/>
<species id="cpd00067_c" name="H+_H" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd00282_c" name="(S)-Dihydroorotate_C5H5N2O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00129_c" name="L-Proline_C5H8NO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11421_c" name="trdrd_C6H9NO2R2S2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00666_c" name="(R,R)-Tartaric_acid_C4H4O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00238_c" name="Sedoheptulose_7-phosphate_C7H14O10P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00033_c" name="Glycine_C2H5NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00260_c" name="Isocitrate_C6H5O7" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd02701_c" name="S-Adenosyl-4-methylthio-2-oxobutanoate_C15H19N5O6S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00533_c" name="dCDP_C9H13N3O10P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00359_c" name="Indole_C8H7N" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11416_c" name="Biomass_" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00858_c" name="L-Glutamate_5-semialdehyde_C5H9NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02656_c" name="6,7-Dimethyl-8-(1-D-ribityl)lumazine_C13H18N4O6" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd12543_c" name="Carboxybiotin-carboxyl-carrier_protein_C18H26N5O6R2S" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11476_c" name="Hexadecanoyl-[acp]_C27H51N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00478_c" name="Pyridoxine_phosphate_C8H11NO6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02775_c" name="4-Amino-2-methyl-5-phosphomethylpyrimidine_C6H9N3O4P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00175_c" name="UDP-N-acetyl-D-galactosamine_C17H25N3O17P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02724_c" name="N-Succinyl-2-L-amino-6-oxoheptanedioate_C11H12NO8" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd02591_c" name="all-trans-Pentaprenyl_diphosphate_C25H42O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02884_c" name="1-(5'-Phosphoribosyl)-5-formamido-4-imidazolecarboxamide_C10H14N4O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00182_c" name="Adenosine_C10H13N5O4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11480_c" name="(R)-3-Hydroxydodecanoyl-[acp]_C23H43N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00020_c" name="Pyruvate_C3H3O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02197_c" name="5-Formyltetrahydrofolate_C20H21N7O7" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03414_c" name="Uroporphyrinogen_I_C40H36N4O16" compartment="Cytosol" charge="-8" boundaryCondition="false"/>
<species id="cpd00209_e" name="Nitrate_NO3" compartment="Extracellular" charge="-1" boundaryCondition="false"/>
<species id="cpd00209_c" name="Nitrate_NO3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00289_c" name="Geranylgeranyl_diphosphate_C20H34O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02546_c" name="CMP-3-deoxy-D-manno-octulosonate_C17H24N3O15P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00330_c" name="Dihydrofolate_C19H19N7O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00104_c" name="Biotin_C10H15N2O3S" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03671_c" name="alpha-D-Glucosamine_1-phosphate_C6H14NO8P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00091_c" name="UMP_C9H12N2O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00219_c" name="Prephenate_C10H8O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02843_c" name="D-erythro-1-(Imidazol-4-yl)glycerol_3-phosphate_C6H10N2O6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03831_c" name="ADP-L-glycero-D-manno-heptose_C17H25N5O16P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00485_c" name="D-Mannose_1-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11474_c" name="Decanoyl-[acp]_C21H39N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00085_c" name="beta-Alanine_C3H7NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00074_c" name="Sulfur_S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00074_e" name="Sulfur_S" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd02230_c" name="myo-Inositol_4-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00867_c" name="Inositol_1-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11490_c" name="3-Oxooctanoyl-[acp]_C19H33N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd18001_c" name="Apo-GcvH_NH2R" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd18002_c" name="Octanoyl-GcvH_C8H16NOR" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd12005_c" name="Lipoyl-GcvH_C8H14NOS2R" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00616_c" name="L-Arogenate_C10H12NO5" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11468_c" name="Dodecanoyl-[acyl-carrier_protein]_C23H43N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03470_c" name="Iminoaspartate_C4H3NO4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00755_c" name="Hydroxymethylbilane_C40H38N4O17" compartment="Cytosol" charge="-8" boundaryCondition="false"/>
<species id="cpd03704_c" name="2'-Deoxyinosine_5'-phosphate_C10H12N4O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02498_c" name="2,3-Dihydroxy-3-methylbutanoate_C5H9O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03447_c" name="2-Octaprenyl-6-methoxy-1,4-benzoquinone_C47H70O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02394_c" name="5'-Phosphoribosylglycinamide_C7H15N2O8P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd03518_c" name="Formamidopyrimidine_nucleoside triphosphate_C10H15N5O15P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00477_c" name="N-Acetyl-L-glutamate_C7H9NO5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00135_c" name="L-Homocysteine_C4H9NO2S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00251_c" name="ADP-ribose_C15H21N5O14P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00040_c" name="Glyoxylate_C2HO3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00161_c" name="L-Threonine_C4H9NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00093_c" name="Anthranilate_C7H6NO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00689_c" name="Porphobilinogen_C10H13N2O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02882_c" name="4-(1-D-Ribitylamino)-5-amino-2,6-dihydroxypyrimidine_C9H16N4O6" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd08287_c" name="4-(Cytidine_5'-diphospho)-2-C-methyl-D-erythritol_C14H23N3O14P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02740_c" name="Guanosine_3'-diphosphate 5'-triphosphate_C10H13N5O20P5" compartment="Cytosol" charge="-5" boundaryCondition="false"/>
<species id="cpd00290_c" name="D-Fructose_1,6-bisphosphate_C6H12O12P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03426_c" name="Sirohydrochlorin_C42H38N4O16" compartment="Cytosol" charge="-8" boundaryCondition="false"/>
<species id="cpd00557_c" name="Siroheme_C42H36FeN4O16" compartment="Cytosol" charge="-8" boundaryCondition="false"/>
<species id="cpd00497_c" name="Xanthosine_5'-phosphate_C10H12N4O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00408_c" name="(R)-Pantoate_C6H11O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd15475_c" name="glucosyl-galactosyl-glucosyl-inner_core oligosaccharide lipid A_C163H285N2O89P4" compartment="Cytosol" charge="-7" boundaryCondition="false"/>
<species id="cpd00034_e" name="Zinc_Zn" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd00034_c" name="Zinc_Zn" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00946_c" name="N-Acetyl-D-glucosaminyldiphosphoundecaprenol_C63H103NO12P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00014_c" name="UDP_C9H12N2O12P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00626_c" name="dTDP-glucose_C16H24N2O16P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00288_c" name="D-Glucosamine_6-phosphate_C6H14NO8P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00123_c" name="3-Methyl-2-oxobutanoic_acid_C5H7O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11492_c" name="Malonyl-[acyl-carrier_protein]_C14H22N2O10PRS" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00712_c" name="2-Dehydropantoate_C6H9O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00007_e" name="Oxygen_O2" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd00007_c" name="Oxygen_O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11465_c" name="But-2-enoyl-[acyl-carrier_protein]_C15H25N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00043_c" name="UDP-D-galactose_C15H22N2O17P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd08210_c" name="4-Amino-4-deoxychorismate_C10H10NO5" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11491_c" name="3-Oxotetradecanoyl-[acp]_C25H45N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02857_c" name="2-Dehydro-3-deoxy-D-arabino-heptonate_7-phosphate_C7H11O10P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02920_c" name="2-Amino-7,8-dihydro-4-hydroxy-6-(diphosphooxymethyl)pteridine_C7H9N5O8P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00205_e" name="Potassium_K" compartment="Extracellular" charge="1" boundaryCondition="false"/>
<species id="cpd00205_c" name="Potassium_K" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd00229_c" name="Glycolaldehyde_C2H4O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00331_c" name="cis-Aconitate_C6H3O6" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00283_c" name="Geranyl_diphosphate_C10H18O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd01646_c" name="(2S)-2-Isopropylmalate_C7H10O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd01700_c" name="D-Citramalate_C5H6O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd01502_c" name="Citraconate_C5H4O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03593_c" name="D-erythro-3-Methylmalate_C5H6O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00482_c" name="2-Phospho-D-glycerate_C3H5O7P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd01324_c" name="L-Histidinal_C6H10N3O" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd02886_c" name="UDP-3-O-(3-hydroxytetradecanoyl)-N-acetylglucosamine_C31H51N3O19P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00155_c" name="Glycogen_C30H52O26" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11479_c" name="(R)-3-Hydroxyhexanoyl-[acp]_C17H31N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03494_c" name="Undecaprenyl-diphospho-N-acetylmuramoyl-L-alanyl-D-glutamyl-meso-_2,6-diaminopimeloyl-D-alanyl-D-alanine_C87H139N7O23P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00052_c" name="CTP_C9H13N3O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd11313_c" name="Heme_O_C49H56FeN4O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11312_c" name="Heme_A_C49H54FeN4O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11606_c" name="Menaquinone-7_C46H64O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11451_c" name="Menaquinol-7_C46H66O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00118_c" name="Putrescine_C4H14N2" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd11487_c" name="3-Oxodecanoyl-[acp]_C21H37N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02590_c" name="all-trans-Heptaprenyl_diphosphate_C35H58O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00004_c" name="NADH_C21H27N7O14P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02333_c" name="Pyridine-2,3-dicarboxylate_C7H3NO4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02835_c" name="UDP-2,3-bis(3-hydroxytetradecanoyl)glucosamine_C43H75N3O20P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd15432_c" name="core_oligosaccharide lipid A_C176H307N2O100P4" compartment="Cytosol" charge="-7" boundaryCondition="false"/>
<species id="cpd11571_c" name="3-Hydroxyoctodecanoyl-ACP_C29H55N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02557_c" name="all-trans-Octaprenyl_diphosphate_C40H66O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03830_c" name="ADP-D-glycero-D-manno-heptose_C17H25N5O16P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03448_c" name="2-Octaprenyl-3-methyl-6-methoxy-1,4-benzoquinone_C48H72O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02961_c" name="2-Amino-4-hydroxy-6-(D-erythro-1,2,3-trihydroxypropyl)-7,8-_dihydropteridine_C9H13N5O4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00001_e" name="H2O_H2O" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd00001_c" name="H2O_H2O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00412_c" name="Deoxyuridine_C9H12N2O5" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00655_c" name="Dephospho-CoA_C21H33N7O13P2S" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02893_c" name="1-(5-Phospho-D-ribosyl)-5-amino-4-imidazolecarboxylate_C9H13N3O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11310_c" name="5-carboxyamino-1-(5-phospho-D-ribosyl)imidazole_C9H12N3O9P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00367_c" name="Cytidine_C9H13N3O5" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00068_c" name="ITP_C10H12N4O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd01620_c" name="Precorrin_2_C42H40N4O16" compartment="Cytosol" charge="-8" boundaryCondition="false"/>
<species id="cpd03666_c" name="2,5-Diamino-6-(5'-triphosphoryl-3',4'-trihydroxy-2'-oxopentyl)-_amino-4-oxopyrimidine_C9H15N5O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00202_c" name="Dimethylallyl_diphosphate_C5H10O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00809_c" name="O-Phospho-L-homoserine_C4H9NO6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00147_c" name="5'-Methylthioadenosine_C11H15N5O3S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11425_c" name="2-Demethylmenaquinone-7_C45H62O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19000_c" name="2-Demethylmenaquinol-7_C45H64O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02693_c" name="(2R,3S)-3-Isopropylmalate_C7H10O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02431_c" name="(S)-1-Pyrroline-5-carboxylate_C5H6NO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00100_c" name="Glycerol_C3H8O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00223_c" name="D-Glycerate_C3H5O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02375_c" name="N6-(1,2-Dicarboxyethyl)-AMP_C14H15N5O11P" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00203_c" name="3-Phospho-D-glyceroyl_phosphate_C3H6O10P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00035_c" name="L-Alanine_C3H7NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd04539_c" name="2-Amino-3-oxo-4-phosphonooxybutyrate_C4H7NO7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02465_c" name="2,3,4,5-Tetrahydrodipicolinate_C7H7NO4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd15665_c" name="Peptidoglycan_polymer (n subunits)_C80H125N16O42R" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00012_c" name="Pyrophosphate_H2O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02611_c" name="N-Acetyl-D-glucosamine_1-phosphate_C8H15NO9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00054_c" name="L-Serine_C3H7NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00722_c" name="O-Acetyl-L-Serine_C5H9NO4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00137_c" name="Citrate_C6H5O7" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd03584_c" name="UDP-3-O-(3-hydroxytetradecanoyl)-D-glucosamine_C29H50N3O18P2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03585_c" name="3-Deoxy-D-manno-octulosonyl-lipid_IV(A)_C76H139N2O30P2" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd11830_c" name="S-Aminomethyldihydrolipoylprotein_C9H19N2OS2R" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01012_e" name="Cadmium_Cd" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd01012_c" name="Cadmium_Cd" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00025_c" name="H2O2_H2O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11464_c" name="Butyryl-[acp]_C15H27N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11574_e" name="Molybdate_H2MoO4" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd11574_c" name="Molybdate_H2MoO4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00121_c" name="myo-Inositol_C6H12O6" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00810_c" name="Orotidine_5'-phosphate_C10H11N2O11P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00531_e" name="Hg2+_Hg" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd00531_c" name="Hg2+_Hg" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00931_c" name="5-Amino-6-(5'-phosphoribosylamino)uracil_C9H14N4O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00510_c" name="2-Deoxy-D-ribose_5-phosphate_C5H10O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02720_c" name="5-Amino-6-(5'-phosphoribitylamino)uracil_C9H16N4O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03607_c" name="O-Phospho-4-hydroxy-L-threonine_C4H9NO7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00072_c" name="D-Fructose_6-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00061_c" name="Phosphoenolpyruvate_C3H3O6P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00338_c" name="5-Aminolevulinate_C5H9NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00525_c" name="UDP-N-acetylmuramoyl-L-alanyl-D-glutamate_C28H39N5O23P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd11493_c" name="Acyl-carrier_protein_C11H21N2O7PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd15488_c" name="heptosyl-phospho-heptosyl-heptosyl-kdo2-lipidA_C131H234N2O60P3" compartment="Cytosol" charge="-5" boundaryCondition="false"/>
<species id="cpd00764_c" name="7,8-Diaminononanoate_C9H21N2O2" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd00008_c" name="ADP_C10H13N5O10P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02201_c" name="D-4'-Phosphopantothenate_C9H16NO8P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02654_c" name="2-Carboxy-4-Methyl-5-(2-phosphoethyl)-thiazole_C7H9NO6PS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03049_c" name="2-(alpha-Hydroxyethyl)thiamine_diphosphate_C14H21N4O8P2S" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03608_c" name="4-Hydroxy-L-threonine_C4H9NO4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00971_e" name="Sodium_Na" compartment="Extracellular" charge="1" boundaryCondition="false"/>
<species id="cpd00971_c" name="Sodium_Na" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd02738_c" name="5-Methyltetrahydropteroyltri-L-glutamate_C30H35N9O12" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00516_c" name="meso-2,6-Diaminoheptanedioate_C7H14N2O4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00911_c" name="D-Glucono-1,5-lactone_6-phosphate_C6H10O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd01977_c" name="4-Phospho-L-aspartate_C4H7NO7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00840_c" name="(3S)-3,6-Diaminohexanoate_C6H15N2O2" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd15302_c" name="glycogen(n-1)_C24H42O21" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00235_c" name="D-Mannose_6-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00106_c" name="Fumarate_C4H2O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00060_c" name="L-Methionine_C5H11NO2S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00239_e" name="H2S_H2S" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd00239_c" name="H2S_H2S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00048_e" name="Sulfate_O4S" compartment="Extracellular" charge="-2" boundaryCondition="false"/>
<species id="cpd00048_c" name="Sulfate_O4S" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00268_e" name="Thiosulfate_O3S2" compartment="Extracellular" charge="-2" boundaryCondition="false"/>
<species id="cpd00268_c" name="Thiosulfate_O3S2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd01414_e" name="Tetrathionate_O6S4" compartment="Extracellular" charge="-2" boundaryCondition="false"/>
<species id="cpd01414_c" name="Tetrathionate_O6S4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00811_c" name="Trimethylamine_N-oxide_C3H9NO" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00441_c" name="Trimethylamine_C3H10N" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd08021_c" name="Dimethyl_sulfoxide_C2H6OS" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00450_c" name="Dimethyl_sulfide_C2H6S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01078_c" name="Selenide_H2Se" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd03078_c" name="Selenophosphate_HO3PSe" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00036_c" name="Succinate_C4H4O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11255_c" name="1,2-Dihydroxy-5-(methylthio)pent-1-en-3-one_C6H9O3S" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd08615_c" name="1-Hydroxy-2-methyl-2-butenyl_4-diphosphate_C5H10O8P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11489_c" name="3-Oxododecanoyl-[acp]_C23H41N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02147_c" name="4-Phospho-D-erythronate_C4H7O8P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03606_c" name="2-Oxo-3-hydroxy-4-phosphobutanoate_C4H5O8P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00136_c" name="4-Hydroxybenzoate_C7H5O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00731_c" name="D-Alanyl-D-alanine_C6H12N2O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11482_c" name="(3R)-3-Hydroxydecanoyl-[acyl-carrier_protein]_C21H39N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00186_c" name="D-Glutamate_C5H8NO4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02069_c" name="3-Phosphonooxypyruvate_C3H3O7P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11477_c" name="trans-Hexadec-2-enoyl-[acp]_C27H49N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd15378_c" name="4-Hydroxy-benzyl_alcohol_C7H8O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00024_c" name="2-Oxoglutarate_C5H4O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00309_c" name="Xanthine_C5H4N4O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02642_c" name="N-(5-Phospho-D-ribosyl)anthranilate_C12H14NO9P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00002_c" name="ATP_C10H13N5O13P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd11225_c" name="3,4-Dihydroxy-2-butanone_4-phosphate_C4H8O6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00254_e" name="Magnesium_Mg" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd00254_c" name="Magnesium_Mg" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00869_c" name="4-Methylthio-2-oxobutanoic_acid_C5H7O3S" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00019_c" name="S-Adenosyl-L-homocysteine_C14H20N6O5S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11481_c" name="(3R)-3-Hydroxypalmitoyl-[acyl-carrier_protein]_C27H51N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd15477_c" name="glucosyl-glucosyl-galactosyl-glucosyl-inner_core oligosaccharide lipid A_C169H295N2O94P4" compartment="Cytosol" charge="-7" boundaryCondition="false"/>
<species id="cpd00149_e" name="Cobalt_Co" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd00149_c" name="Cobalt_Co" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00101_c" name="D-Ribose_5-phosphate_C5H10O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00146_c" name="Carbamoyl_phosphate_CH3NO5P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00083_c" name="GDP-mannose_C16H23N5O16P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00900_c" name="GDP-4-dehydro-6-deoxy-D-mannose_C16H21N5O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00873_c" name="Nicotinate_D-ribonucleotide_C11H13NO9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02120_c" name="L-2,3-Dihydrodipicolinate_C7H5NO4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00011_e" name="CO2_CO2" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd00011_c" name="CO2_CO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00095_c" name="Glycerone_phosphate_C3H6O6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd01727_c" name="6-Carboxyhexanoate_C7H10O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00080_c" name="sn-Glycerol_3-phosphate_C3H8O6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00906_c" name="all-trans-Hexaprenyl_diphosphate_C30H50O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd15469_c" name="galactosyl-glucosyl-inner_core oligosaccharide lipid A_C157H275N2O84P4" compartment="Cytosol" charge="-7" boundaryCondition="false"/>
<species id="cpd15666_c" name="Peptidoglycan_polymer (n-1 subunits)_C40H63N8O21R" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00504_c" name="LL-2,6-Diaminoheptanedioate_C7H14N2O4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02605_c" name="(2S)-2-Isopropyl-3-oxosuccinate_C7H8O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02993_c" name="2,3,2'3'-Tetrakis(3-hydroxytetradecanoyl)-D-glucosaminyl-1,6-beta-D-_glucosamine 1,4'-bisphosphate_C68H128N2O23P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00241_c" name="dGTP_C10H13N5O13P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd11494_c" name="Acetyl-[acyl-carrier_protein]_C13H23N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00130_c" name="(S)-Malate_C4H4O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00071_c" name="Acetaldehyde_C2H4O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00026_c" name="UDP-glucose_C15H22N2O17P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd15489_c" name="inner_core oligosaccharide lipid A_C145H255N2O74P4" compartment="Cytosol" charge="-7" boundaryCondition="false"/>
<species id="cpd00342_c" name="N-Acetylornithine_C7H14N2O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01017_e" name="Cys-Gly_C5H10N2O3S" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd01017_c" name="Cys-Gly_C5H10N2O3S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd15492_c" name="kdo-phospho-heptosyl-phospho-heptosyl-heptosyl-kdo2-lipidA_C139H245N2O70P4" compartment="Cytosol" charge="-7" boundaryCondition="false"/>
<species id="cpd00402_c" name="CDP-glycerol_C12H19N3O13P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00028_c" name="Heme_C34H30FeN4O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02030_c" name="Shikimate_3-phosphate_C7H9O8P" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00508_c" name="(S)-3-Methyl-2-oxopentanoic_acid_C6H9O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd08701_c" name="Methanophenazine_C37H50N2O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00010_c" name="CoA_C21H33N7O16P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00086_c" name="Propionyl-CoA_C24H37N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00044_c" name="3'-Phosphoadenylyl_sulfate_C10H12N5O13P2S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00006_c" name="NADP+_C21H26N7O17P3" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00200_c" name="4-Methyl-2-oxopentanoate_C6H9O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00056_c" name="Thiamin_diphosphate_C12H17N4O7P2S" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00954_c" name="2-Amino-4-hydroxy-6-hydroxymethyl-7,8-dihydropteridine_C7H9N5O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00079_c" name="D-Glucose_6-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00644_c" name="Pantothenate_C9H16NO5" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02152_c" name="N-(L-Arginino)succinate_C10H17N4O6" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00023_e" name="L-Glutamate_C5H8NO4" compartment="Extracellular" charge="-1" boundaryCondition="false"/>
<species id="cpd00023_c" name="L-Glutamate_C5H8NO4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03495_c" name="Undecaprenyl-diphospho-N-acetylmuramoyl-(N-acetylglucosamine)-L-_alanyl-D-glutamyl-meso-2,6-diaminopimeloyl-D-alanyl-D-alanine_C95H152N8O28P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00018_c" name="AMP_C10H13N5O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03897_c" name="(6R)-6-(L-erythro-1,2-Dihydroxypropyl)-5,6,7,8-tetrahydro-4a-_hydroxypterin_C9H15N5O4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00171_c" name="D-Ribulose_5-phosphate_C5H10O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00114_c" name="IMP_C10H12N4O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00356_c" name="dCTP_C9H13N3O13P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00773_c" name="UDP-N-acetylmuramate_C20H28N3O19P2" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00102_c" name="D-Glyceraldehyde_3-phosphate_C3H6O6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00064_c" name="L-Ornithine_C5H13N2O2" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd11295_c" name="2,3-Diketo-5-methylthiopentyl-1-phosphate_C6H10O6PS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00089_c" name="D-Glucose_1-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00274_c" name="L-Citrulline_C6H13N3O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02574_c" name="S-Methyl-5-thio-D-ribose_1-phosphate_C6H12O7PS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd01311_c" name="Dethiobiotin_C10H17N2O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00532_c" name="O2.-_HO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00030_e" name="Manganese_Mn" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd00030_c" name="Manganese_Mn" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00125_c" name="5,10-Methylenetetrahydrofolate_C20H21N7O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd11570_c" name="3-Oxooctodecanoyl-ACP_C29H53N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd01710_c" name="2-Isopropylmaleate_C7H8O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02083_c" name="Coproporphyrinogen_III_C36H40N4O8" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00084_c" name="L-Cysteine_C3H7NO2S" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11467_c" name="trans-Tetradec-2-enoyl-[acp]_C25H45N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03416_c" name="Coproporphyrinogen_I_C36H40N4O8" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00115_c" name="dATP_C10H13N5O12P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00051_c" name="L-Arginine_C6H15N4O2" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd12225_c" name="Dihydrolipoylprotein_C8H16NOS2R" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00286_c" name="Undecaprenyl_phosphate_C55H90O4P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03443_c" name="3-Octaprenyl-4-hydroxybenzoate_C47H69O3" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00109_c" name="Ferricytochrome_c_C42H52FeN8O6S2" compartment="Cytosol" charge="5" boundaryCondition="false"/>
<species id="cpd00264_c" name="Spermidine_C7H22N3" compartment="Cytosol" charge="3" boundaryCondition="false"/>
<species id="cpd00641_c" name="L-Histidinol_C6H12N3O" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd00099_e" name="Chloride_Cl" compartment="Extracellular" charge="-1" boundaryCondition="false"/>
<species id="cpd00099_c" name="Chloride_Cl" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02921_c" name="1-(5-Phosphoribosyl)-4-(N-succinocarboxamide)-5-aminoimidazole_C13H16N4O12P" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00218_c" name="Nicotinate_C6H4NO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd04918_c" name="D-glycero-D-manno-Heptose_7-phosphate_C7H14O10P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd03736_c" name="Lauroyl-KDO2-lipid_IV(A)_C96H172N2O38P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00277_c" name="Deoxyguanosine_C10H13N5O4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01777_c" name="Phosphoribosyl-AMP_C15H21N5O14P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00047_c" name="Formate_CHO2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd10516_e" name="Fe3+_Fe" compartment="Extracellular" charge="3" boundaryCondition="false"/>
<species id="cpd10516_c" name="Fe3+_Fe" compartment="Cytosol" charge="3" boundaryCondition="false"/>
<species id="cpd02930_c" name="2,3-Bis(3-hydroxytetradecanoyl)-beta-D-glucosaminyl_1-phosphate_C34H65NO12P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00978_c" name="dUDP_C9H12N2O11P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02894_c" name="2-Methyl-4-amino-5-hydroxymethylpyrimidine_diphosphate_C6H9N3O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03091_c" name="5'-Deoxyadenosine_C10H13N5O3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd03091_b" name="5'-Deoxyadenosine_C10H13N5O3" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00128_c" name="Adenine_C5H5N5" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00699_c" name="3-Dehydroquinate_C7H9O6" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11471_c" name="trans-Oct-2-enoyl-[acp]_C19H33N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11640_c" name="Hydrogen_H2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11640_e" name="Hydrogen_H2" compartment="Extracellular" charge="0" boundaryCondition="false"/>
<species id="cpd00220_c" name="Riboflavin_C17H20N4O6" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00817_c" name="D-Arabinose_5-phosphate_C5H10O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00793_c" name="Thiamin_monophosphate_C12H17N4O4PS" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00062_c" name="UTP_C9H12N2O15P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00322_c" name="L-Isoleucine_C6H13NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00668_c" name="2-Acetolactate_C5H7O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00017_c" name="S-Adenosyl-L-methionine_C15H23N6O5S" compartment="Cytosol" charge="1" boundaryCondition="false"/>
<species id="cpd00069_c" name="L-Tyrosine_C9H11NO3" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00294_c" name="dAMP_C10H13N5O6P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11572_c" name="trans-Octodec-2-enoyl-ACP_C29H53N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00022_c" name="Acetyl-CoA_C23H35N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00442_c" name="Citryl-CoA_C27H37N7O22P3S" compartment="Cytosol" charge="-5" boundaryCondition="false"/>
<species id="cpd01775_c" name="Phosphoribosyl-ATP_C15H21N5O20P4" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00918_c" name="N-Acetyl-L-glutamate_5-semialdehyde_C7H10NO4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00063_e" name="Calcium_Ca" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd00063_c" name="Calcium_Ca" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd00046_c" name="CMP_C9H13N3O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00350_c" name="trans,trans-Farnesyl_diphosphate_C15H26O7P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03444_c" name="2-Octaprenylphenol_C46H70O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00070_c" name="Malonyl-CoA_C24H34N7O19P3S" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd11472_c" name="Hexanoyl-[acp]_C17H31N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00015_c" name="FAD_C27H31N9O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd03496_c" name="Undecaprenyl-diphospho-N-acetylmuramoyl-(N-acetylglucosamine)-L-_alanyl-D-glutaminyl-meso-2,6-diaminopimeloyl-D-alanyl-D-alanine_C95H154N9O27P2" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00003_c" name="NAD+_C21H26N7O14P2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd02666_c" name="(R)-4'-Phosphopantothenoyl-L-cysteine_C12H21N2O9PS" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00774_c" name="Uroporphyrinogen_III_C40H36N4O16" compartment="Cytosol" charge="-8" boundaryCondition="false"/>
<species id="cpd00957_c" name="2,5-Diamino-6-(5'-phosphoribosylamino)-4-pyrimidineone_C9H15N5O8P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00031_c" name="GDP_C10H13N5O11P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00905_c" name="Guanosine 3'-diphosphate 5'-diphosphate_C10H13N5O17P4" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd00090_c" name="IDP_C10H12N4O11P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00156_c" name="L-Valine_C5H11NO2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00347_c" name="5,10-Methenyltetrahydrofolate_C20H20N7O6" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00201_c" name="10-Formyltetrahydrofolate_C20H21N7O7" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00875_c" name="3-Deoxy-D-manno-octulosonate_C8H13O8" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00078_c" name="Succinyl-CoA_C25H36N7O19P3S" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd15479_c" name="glucosyl-inner_core oligosaccharide lipid A_C151H265N2O79P4" compartment="Cytosol" charge="-7" boundaryCondition="false"/>
<species id="cpd02991_c" name="N-(5'-Phospho-D-1'-ribulosylformimino)-5-amino-1-(5''-phospho-D-_ribosyl)-4-imidazolecarboxamide_C15H23N5O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02817_c" name="N-(7-Mercaptoheptanoyl)threonine_3-O-phosphate_C11H20NO7PS" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd10162_c" name="(R)-3-Hydroxy-3-methyl-2-oxopentanoate_C6H9O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00216_c" name="Chorismate_C10H8O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00658_c" name="Isochorismate_C10H8O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd16335_c" name="2-Succinyl-5-enolpyruvyl-6-hydroxy-3-cyclohexene-1-carboxylate_C14H13O9" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd03451_c" name="2-Succinyl-6-hydroxy-2,4-cyclohexadiene-1-carboxylate_C11H10O6" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd01772_c" name="2-Succinylbenzoate_C11H8O5" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd02021_c" name="2-Succinylbenzoyl-CoA_C32H40N7O20P3S" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd11217_c" name="1,4-Dihydroxy-2-naphthoyl-CoA_C32H39N7O19P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd02295_c" name="1,4-Dihydroxy-2-naphthoate_C11H7O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00834_c" name="Pantetheine_4'-phosphate_C11H22N2O7PS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11912_c" name="tRNA(Glu)_C10H12N5O3R" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd02535_c" name="2,3-Dihydroxy-3-methylpentanoate_C6H11O4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd09410_c" name="2-Phytyl-1,4-naphthoquinone_C30H44O2" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00355_c" name="Nicotinamide_D-ribonucleotide_C11H15N2O8P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00930_c" name="3-(Imidazol-4-yl)-2-oxopropyl_phosphate_C6H8N2O5P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11296_c" name="2-Hydroxy-3-keto-5-methylthiopentenyl-1-phosphate_C6H9O6PS" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00144_c" name="UDP-glucuronate_C15H19N2O18P2" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00236_c" name="D-Erythrose_4-phosphate_C4H8O7P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00863_c" name="beta-D-Glucose_6-phosphate_C6H12O9P" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00038_c" name="GTP_C10H13N5O14P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd11473_c" name="trans-Hex-2-enoyl-[acp]_C17H29N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00383_c" name="Shikimate_C7H9O5" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd00295_c" name="dGDP_C10H13N5O10P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd15485_c" name="heptosyl-kdo2-lipidA_C117H210N2O45P2" compartment="Cytosol" charge="-4" boundaryCondition="false"/>
<species id="cpd08449_c" name="3-Amino-2-oxopropyl_phosphate_C3H8NO5P" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00977_c" name="dITP_C10H12N4O13P3" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd01476_c" name="Protoporphyrin_C34H32N4O4" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd00522_c" name="dTDP-4-dehydro-6-deoxy-L-mannose_C16H22N2O15P2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd04097_e" name="Lead_Pb" compartment="Extracellular" charge="2" boundaryCondition="false"/>
<species id="cpd04097_c" name="Lead_Pb" compartment="Cytosol" charge="2" boundaryCondition="false"/>
<species id="cpd11620_c" name="Reduced-Ferredoxin_Fe4S4" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd11621_c" name="Oxidized-Ferredoxin_Fe4S4" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00027_c" name="D-Glucose_C6H12O6" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd00179_c" name="Maltose_C12H22O11" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01262_c" name="Maltotriose_C18H32O16" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01399_c" name="Maltotetraose_C24H42O21" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd15495_c" name="Maltopentaose_C30H52O26" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd01329_c" name="Maltohexaose_C36H62O31" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd15494_c" name="Maltoheptaose_C42H72O36" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11573_c" name="Octodecanoyl-ACP_C29H55N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19001_c" name="3-Oxodecadecanoyl-ACP_C31H57N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19002_c" name="3-Hydroxydecadecanoyl-ACP_C31H59N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19003_c" name="trans-Decadec-2-enoyl-ACP_C31H57N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19004_c" name="Decadecanoyl-ACP_C31H59N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd01695_c" name="Tetradecanoyl-CoA_C35H59N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00134_c" name="Hexadecanoyl-CoA_C37H63N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd00327_c" name="Octadecanoyl-CoA_C39H67N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19050_c" name="Decadecanoyl-CoA_C41H71N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19200_c" name="Dec-3-enoyl-[acp]_C21H37N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19201_c" name="3-Oxododec-5-enoyl-[acp]_C23H39N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19202_c" name="3-Hydroxydodec-5-enoyl-[acp]_C23H41N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19203_c" name="trans-Dodec-2,5-dienoyl-[acp]_C23H39N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19204_c" name="Dodec-5-enoyl-[acp]_C23H41N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19205_c" name="3-Oxotetradec-7-enoyl-[acp]_C25H43N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19206_c" name="3-Hydroxytetradec-7-enoyl-[acp]_C25H45N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19207_c" name="trans-Tetradec-2,7-dienoyl-[acp]_C25H43N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19208_c" name="Tetradec-7-enoyl-[acp]_C25H45N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19209_c" name="3-Oxohexadec-9-enoyl-[acp]_C27H47N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19210_c" name="3-Hydroxyhexadec-9-enoyl-[acp]_C27H49N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19211_c" name="trans-Hexadec-2,9-dienoyl-[acp]_C27H47N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19212_c" name="Hexadec-9-enoyl-[acp]_C27H49N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19213_c" name="3-Oxooctadec-11-enoyl-[acp]_C29H51N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19214_c" name="3-Hydroxyoctadec-11-enoyl-[acp]_C29H53N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19215_c" name="trans-Octadec-2,11-dienoyl-[acp]_C29H51N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19216_c" name="Octadec-11-enoyl-[acp]_C29H53N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19217_c" name="3-Oxodecadec-13-enoyl-[acp]_C31H55N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19218_c" name="3-Hydroxydecadec-13-enoyl-[acp]_C31H57N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19219_c" name="trans-Decadec-2,13-dienoyl-[acp]_C31H55N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19220_c" name="Decadec-13-enoyl-[acp]_C31H57N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19250_c" name="Dodec-3-enoyl-[acp]_C23H41N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19251_c" name="3-Oxotetradec-5-enoyl-[acp]_C25H43N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19252_c" name="3-Hydroxytetradec-5-enoyl-[acp]_C25H45N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19253_c" name="trans-Tetradec-2,5-dienoyl-[acp]_C25H43N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19254_c" name="Tetradec-5-enoyl-[acp]_C25H45N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19255_c" name="3-Oxohexadec-7-enoyl-[acp]_C27H47N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19256_c" name="3-Hydroxyhexadec-7-enoyl-[acp]_C27H49N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19257_c" name="trans-Hexadec-2,7-dienoyl-[acp]_C27H47N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19258_c" name="Hexadec-7-enoyl-[acp]_C27H49N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19259_c" name="3-Oxooctadec-9-enoyl-[acp]_C29H51N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19260_c" name="3-Hydroxyoctadec-9-enoyl-[acp]_C29H53N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19261_c" name="trans-Octadec-2,9-dienoyl-[acp]_C29H51N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19262_c" name="Octadec-9-enoyl-[acp]_C29H53N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19263_c" name="3-Oxodecadec-11-enoyl-[acp]_C31H55N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19264_c" name="3-Hydroxydecadec-11-enoyl-[acp]_C31H57N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19265_c" name="trans-Decadec-2,11-dienoyl-[acp]_C31H55N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19266_c" name="Decadec-11-enoyl-[acp]_C31H57N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19267_c" name="3-Oxododecadec-13-enoyl-[acp]_C33H59N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19268_c" name="3-Hydroxydodecadec-13-enoyl-[acp]_C33H61N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19269_c" name="trans-Dodecadec-2,13-dienoyl-[acp]_C33H59N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19270_c" name="Dodecadec-13-enoyl-[acp]_C33H61N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19300_c" name="Hexadec-9-enoyl-CoA_C37H61N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19301_c" name="Octadec-11-enoyl-CoA_C39H65N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19302_c" name="Decadec-13-enoyl-CoA_C41H69N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19350_c" name="Hexadec-7-enoyl-CoA_C37H61N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19351_c" name="Octadec-9-enoyl-CoA_C39H65N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19352_c" name="Decadec-11-enoyl-CoA_C41H69N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19353_c" name="Dodecadec-13-enoyl-CoA_C43H73N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19400_c" name="Propionyl-[acp]_C14H25N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19401_c" name="3-Oxopentanoyl-[acp]_C16H27N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19402_c" name="3-Hydroxypentanoyl-[acp]_C16H29N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19403_c" name="trans-Pent-2-enoyl-[acp]_C16H27N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19404_c" name="Pentanoyl-[acp]_C16H29N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19405_c" name="3-Oxoheptaanoyl-[acp]_C18H31N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19406_c" name="3-Hydroxyheptanoyl-[acp]_C18H33N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19407_c" name="trans-Hept-2-enoyl-[acp]_C18H31N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19408_c" name="Heptanoyl-[acp]_C18H33N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19409_c" name="3-Oxononanoyl-[acp]_C20H35N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19410_c" name="3-Hydroxynonanoyl-[acp]_C20H37N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19411_c" name="trans-Non-2-enoyl-[acp]_C20H35N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19412_c" name="Nonanoyl-[acp]_C20H37N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19413_c" name="3-Oxoundecanoyl-[acp]_C22H39N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19414_c" name="3-Hydroxyundecanoyl-[acp]_C22H41N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19415_c" name="trans-Undec-2-enoyl-[acp]_C22H39N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19416_c" name="Undecanoyl-[acp]_C22H41N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19417_c" name="3-Oxotridecanoyl-[acp]_C24H43N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19418_c" name="3-Hydroxytridecanoyl-[acp]_C24H45N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19419_c" name="trans-tridec-2-enoyl-[acp]_C24H43N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19420_c" name="Tridecanoyl-[acp]_C24H45N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19421_c" name="3-Oxopentadecanoyl-[acp]_C26H47N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19422_c" name="3-Hydroxypentadecanoyl-[acp]_C26H49N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19423_c" name="trans-Pentadec-2-enoyl-[acp]_C26H47N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19424_c" name="Pentadecanoyl-[acp]_C26H49N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19425_c" name="3-Oxoheptadecanoyl-[acp]_C28H51N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19426_c" name="3-Hydroxyheptadecanoyl-[acp]_C28H53N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19427_c" name="trans-Heptadec-2-enoyl-[acp]_C28H51N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19428_c" name="Heptadecanoyl-[acp]_C28H53N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19429_c" name="3-Oxononadecanoyl-[acp]_C30H55N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19430_c" name="3-Hydroxynonadecanoyl-[acp]_C30H57N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19431_c" name="trans-Nonadec-2-enoyl-[acp]_C30H55N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19432_c" name="Nonadecanoyl-[acp]_C30H57N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19433_c" name="3-Oxoundecadecanoyl-[acp]_C32H59N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19434_c" name="3-Hydroxyundecadecanoyl-[acp]_C32H61N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19435_c" name="trans-Undecadec-2-enoyl-[acp]_C32H59N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19436_c" name="Undecadecanoyl-[acp]_C32H61N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19470_c" name="Nonadecanoyl-CoA_C40H69N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19471_c" name="Undecadecanoyl-CoA_C42H73N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19500_c" name="Undec-3-enoyl-[acp]_C22H39N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19501_c" name="3-Oxotridec-5-enoyl-[acp]_C24H41N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19502_c" name="3-Hydroxytridec-5-enoyl-[acp]_C24H43N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19503_c" name="trans-tridec-2,5-dienoyl-[acp]_C24H41N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19504_c" name="Tridec-5-enoyl-[acp]_C24H43N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19505_c" name="3-Oxopentadec-7-enoyl-[acp]_C26H45N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19506_c" name="3-Hydroxypentadec-7-enoyl-[acp]_C26H47N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19507_c" name="trans-Pentadec-2,7-dienoyl-[acp]_C26H45N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19508_c" name="Pentadec-7-enoyl-[acp]_C26H47N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19509_c" name="3-Oxoheptadec-9-enoyl-[acp]_C28H49N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19510_c" name="3-Hydroxyheptadec-9-enoyl-[acp]_C28H51N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19511_c" name="trans-Heptadec-2,9-enoyl-[acp]_C28H49N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19512_c" name="Heptadec-9-enoyl-[acp]_C28H51N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19513_c" name="3-Oxononadec-11-enoyl-[acp]_C30H53N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19514_c" name="3-Hydroxynonadec-11-enoyl-[acp]_C30H55N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19515_c" name="trans-Nonadec-2,11-enoyl-[acp]_C30H53N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19516_c" name="Nonadec-11-enoyl-[acp]_C30H55N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19517_c" name="3-Oxoundecadec-13-enoyl-[acp]_C32H57N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19518_c" name="3-Hydroxyundecadec-13-enoyl-[acp]_C32H59N2O9PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19519_c" name="trans-Undecadec-2,13-enoyl-[acp]_C32H57N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19520_c" name="Undecadec-13-enoyl-[acp]_C32H59N2O8PRS" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19550_c" name="Undecadec-13-enoyl-CoA_C42H71N7O17P3S" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19749_c" name="Fatty-Acid_CO2R" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19750_c" name="Acyl-CoA_C22H32N7O17P3RS" compartment="Cytosol" charge="-3" boundaryCondition="false"/>
<species id="cpd19751_c" name="1-Acyl-sn-Glycerol_3-phosphate_C4H7O7PR" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19752_c" name="1,2-diacyl-sn-Glycerol_3-phosphate_C5H6O8PR2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19753_c" name="CDP-1,2-diacylglycerol_C14H17N3O15P2R2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd19754_c" name="Phosphatidylglycerophosphate_diacyl_C8H12O13P2R2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd19755_c" name="Phosphatidylglycerol_diacyl_C8H12O10PR2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19800_c" name="Octadecanoate_C18H35O2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19801_c" name="Octadecanaldehyde_C18H36O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19802_c" name="Octadecanol_C18H38O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19805_c" name="Nonadecanoate_C19H37O2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19806_c" name="Nonadecanaldehyde_C19H38O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19807_c" name="Nonadecanol_C19H40O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19810_c" name="Decadecanoate_C20H39O2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19811_c" name="Decadecanaldehyde_C20H40O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19812_c" name="Decadecanol_C20H42O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19815_c" name="Octadec-9-enoate_C18H33O2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19816_c" name="Octadec-9-enaldehyde_C18H34O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19817_c" name="Octadec-9-enol_C18H36O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19820_c" name="Decadec-11-enoate_C20H37O2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19821_c" name="Decadec-11-enaldehyde_C20H38O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19822_c" name="Decadec-11-enol_C20H40O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19825_c" name="Undecadec-13-enoate_C21H39O2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19826_c" name="Undecadec-13-enaldehyde_C21H40O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19827_c" name="Undecadec-13-enol_C21H42O" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19899_c" name="Alcohol_HOR" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd19900_c" name="1-Acyl-Glycerone_phosphate_C4H5O7PR" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19901_c" name="1-Alkyl-Glycerone_phosphate_C3H5O6PR" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19902_c" name="1-Alkyl-Glycerol_phosphate_C3H7O6PR" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19903_c" name="1-Alkyl-2-Acyl-Glycerol_phosphate_C4H6O7PR2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19904_c" name="1,2-Dialkyl-Glycerol_phosphate_C3H6O6PR2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19910_c" name="CDP-1-alkylglycerol_C12H18N3O13P2R" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd19911_c" name="Phosphatidylglycerophosphate_alkyl_C6H13O11P2R" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd19912_c" name="Phosphatidylglycerol_alkyl_C6H13O8PR" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd19915_c" name="CDP-1,2-dialkylglycerol_C12H17N3O13P2R2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd19916_c" name="Phosphatidylglycerophosphate_dialkyl_C6H12O11P2R2" compartment="Cytosol" charge="-2" boundaryCondition="false"/>
<species id="cpd19917_c" name="Phosphatidylglycerol_dialkyl_C6H12O8PR2" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd20000_c" name="Ester-lipid_" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd20001_c" name="Mono-ether-lipid_" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd20002_c" name="Di-ether-lipid_" compartment="Cytosol" charge="-1" boundaryCondition="false"/>
<species id="cpd17041_c" name="Protein_biosynthesis_" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd17042_c" name="DNA_replication_" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd17043_c" name="RNA_transcription_" compartment="Cytosol" charge="0" boundaryCondition="false"/>
<species id="cpd11640_b" name="Hydrogen_H2" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00254_b" name="Magnesium_Mg" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00971_b" name="Sodium_Na" compartment="Extracellular" charge="1" boundaryCondition="true"/>
<species id="cpd00067_b" name="H+_H" compartment="Extracellular" charge="1" boundaryCondition="true"/>
<species id="cpd00034_b" name="Zinc_Zn" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00149_b" name="Cobalt_Co" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00063_b" name="Calcium_Ca" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00001_b" name="H2O_H2O" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00007_b" name="Oxygen_O2" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00058_b" name="Copper2_Cu" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd01012_b" name="Cadmium_Cd" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd11574_b" name="Molybdate_H2MoO4" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00011_b" name="CO2_CO2" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00531_b" name="Hg2+_Hg" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00205_b" name="Potassium_K" compartment="Extracellular" charge="1" boundaryCondition="true"/>
<species id="cpd11416_b" name="Biomass_" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00099_b" name="Chloride_Cl" compartment="Extracellular" charge="-1" boundaryCondition="true"/>
<species id="cpd00009_b" name="Orthophosphate_HO4P" compartment="Extracellular" charge="-2" boundaryCondition="true"/>
<species id="cpd00075_b" name="Nitrite_NO2" compartment="Extracellular" charge="-1" boundaryCondition="true"/>
<species id="cpd00013_b" name="NH3_H4N" compartment="Extracellular" charge="1" boundaryCondition="true"/>
<species id="cpd10516_b" name="Fe3+_Fe" compartment="Extracellular" charge="3" boundaryCondition="true"/>
<species id="cpd10515_b" name="Fe2+_Fe" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00209_b" name="Nitrate_NO3" compartment="Extracellular" charge="-1" boundaryCondition="true"/>
<species id="cpd04097_b" name="Lead_Pb" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00030_b" name="Manganese_Mn" compartment="Extracellular" charge="2" boundaryCondition="true"/>
<species id="cpd00074_b" name="Sulfur_S" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00239_b" name="H2S_H2S" compartment="Extracellular" charge="0" boundaryCondition="true"/>
<species id="cpd00048_b" name="Sulfate_O4S" compartment="Extracellular" charge="-2" boundaryCondition="true"/>
<species id="cpd00268_b" name="Thiosulfate_O3S2" compartment="Extracellular" charge="-2" boundaryCondition="true"/>
<species id="cpd01414_b" name="Tetrathionate_O6S4" compartment="Extracellular" charge="-2" boundaryCondition="true"/>
</listOfSpecies>
<listOfReactions>
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%Here begins the description of the metabolic network of Aquifex aeolicus
%%%%%%Core carbon metabolism, including CO2 fixation (rTCA + partial WL), gluconeogenesis and the pentose phosphate pathway
%%%Folate CO2 uptake and reduction through a partial Wood-Ljungdahl pathway
<reaction id="rxn00371" name="Formate:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.724  and  peg.726 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fdoG+fdoI</html:p>
<html:p>SUBSYSTEM: Formate_dehydrogenase</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16009" name="formate dehydrogenase (2-demethylmenaquinone-7: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.724  and  peg.726 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fdoG+fdoI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.2.2.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16010" name="formate dehydrogenase (menaquinone-7: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.724  and  peg.726 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fdoG+fdoI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.2.2.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn99999" name="hypothetical 5-formyltetrahydrofolate synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION: Gapfill_RB</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02197_c" stoichiometry="1"/>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01653" name="5-Formyltetrahydrofolate cyclo-ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1202</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1202</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: 6.3.3.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd02197_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00347_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00690" name="formate-tetrahydrofolate ligase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:Gapfill_RB</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00201_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01211" name="5,10-Methenyltetrahydrofolate 5-hydrolase (cyclizing)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1319</html:p>
<html:p>PROTEIN_ASSOCIATION:folD</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00347_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00201_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00907" name="5,10-methylenetetrahydrofolate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1319</html:p>
<html:p>PROTEIN_ASSOCIATION:folD</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: 1.5.1.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00125_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00347_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn04954" name="5-methyltetrahydrofolate:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1002</html:p>
<html:p>PROTEIN_ASSOCIATION:metF</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: 1.5.1.20</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00345_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00125_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00910" name="5-methyltetrahydrofolate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1002</html:p>
<html:p>PROTEIN_ASSOCIATION:metF</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: 1.5.1.20</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00345_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00125_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00691" name="10-Formyltetrahydrofolate amidohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1262</html:p>
<html:p>PROTEIN_ASSOCIATION:purU</html:p>
<html:p>SUBSYSTEM: One-carbon_metabolism_by_folates</html:p>
<html:p>PROTEIN_CLASS: 3.5.1.10</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00201_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%rTCA cycle as main carbon-fixation pathway
<reaction id="rxn05938" name="Pyruvate synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 1.2.7.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11620_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd11621_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00250" name="Pyruvate:carbon-dioxide ligase (ADP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1029 )  or  ( peg.1063  and  peg.1064 )  or  ( peg.1124 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1029</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 6.4.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00242_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00032_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00248" name="(S)-malate:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1162 )  or  ( peg.1236 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1162</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.37</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00130_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00032_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00799" name="(S)-Malate hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1171 )  or  ( peg.1235 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:fumX</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00130_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00106_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00288" name="Succinate:(acceptor) oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.403  and  peg.430 )  or  ( peg.430  and  peg.467 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.403+frdA</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 1.3.99.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00015_c" stoichiometry="1"/>
<speciesReference species="cpd00036_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00106_c" stoichiometry="1"/>
<speciesReference species="cpd00982_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16019" name="fumarate reductase (demethylmenaquinone)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.403  and  peg.430 )  or  ( peg.430 )  or  ( peg.430  and  peg.467 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.403+frdA</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 1.3.99.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00036_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00106_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16020" name="fumarate reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.403  and  peg.430 )  or  ( peg.430 )  or  ( peg.430  and  peg.467 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.403+frdA</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 1.3.99.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00106_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00036_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00285" name="Succinate:CoA ligase (ADP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1312</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1312</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 6.2.1.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00036_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00078_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05939" name="2-Oxoglutarate:Ferredoxin oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 1.2.7.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00078_c" stoichiometry="1"/>
<speciesReference species="cpd11620_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd11621_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn11735" name="2-oxoglutarate:carbon-dioxide ligase (ADP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1029 )  or  ( peg.1063  and  peg.1064 )  or  ( peg.1124 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1029</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 6.4.1.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00242_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd03187_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01387" name="Isocitrate:NADP+ oxidoreductase (decarboxylating)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1060</html:p>
<html:p>PROTEIN_ASSOCIATION:icd</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.42</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00260_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03187_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01388" name="isocitrate hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1237</html:p>
<html:p>PROTEIN_ASSOCIATION:aco</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00260_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00331_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00974" name="cis-aconitate hydro-ligase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1237</html:p>
<html:p>PROTEIN_ASSOCIATION:aco</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00137_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00331_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00971" name="Citrate:CoA ligase (ADP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION:ccs</html:p>
<html:p>SUBSYSTEM: rTCA_Cycle</html:p>
<html:p>PROTEIN_CLASS: 6.2.1.18</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00137_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00442_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00259" name="Citryl-CoA oxaloacetate-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION:ccl</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.1.3.34</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00442_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00032_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Gluconeogenesis, starting with synthesis of PEP from pyruvate
<reaction id="rxn00147" name="ATP:pyruvate,water phosphotransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1483</html:p>
<html:p>PROTEIN_ASSOCIATION:ppsA</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.9.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00061_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00459" name="2-Phospho-D-glycerate hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.353</html:p>
<html:p>PROTEIN_ASSOCIATION:eno</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00482_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00061_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01106" name="2-Phospho-D-glycerate 2,3-phosphomutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1381 )  or  ( peg.395 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:pgmA</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 5.4.2.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00482_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00169_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01100" name="ATP:3-phospho-D-glycerate 1-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.94</html:p>
<html:p>PROTEIN_ASSOCIATION:pgk</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.2.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00169_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00203_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00781" name="D-Glyceraldehyde-3-phosphate:NAD+ oxidoreductase (dephosphorylating)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.739</html:p>
<html:p>PROTEIN_ASSOCIATION:gap</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.12</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00203_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00747" name="D-Glyceraldehyde-3-phosphate ketol-isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.261</html:p>
<html:p>PROTEIN_ASSOCIATION:timA</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00786" name="D-Fructose-1,6-bisphosphate D-glyceraldehyde-3-phosphate-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.975</html:p>
<html:p>PROTEIN_ASSOCIATION:fba</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.2.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00290_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00545" name="ATP:D-fructose-6-phosphate 1-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1186</html:p>
<html:p>PROTEIN_ASSOCIATION:pfkA</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00072_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00290_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02380" name="beta-D-Glucose 6-phosphate ketol-isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.530</html:p>
<html:p>PROTEIN_ASSOCIATION:pgi</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00863_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00072_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00558" name="D-Glucose-6-phosphate ketol-isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.530</html:p>
<html:p>PROTEIN_ASSOCIATION:pgi</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00079_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00072_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01977" name="glucose-6-phosphate isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.530</html:p>
<html:p>PROTEIN_ASSOCIATION:pgi</html:p>
<html:p>SUBSYSTEM: Gluconeogenesis</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00079_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00863_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00175" name="Acetyl-CoA synthetase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 6.2.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00029_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Acetate appendage to gluconeogenesis
<reaction id="rxn00506" name="Acetaldehyde:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 1.2.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00029_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00071_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Pentose phosphate pathway
<reaction id="rxn00785" name="D-Fructose 6-phosphate:D-glyceraldehyde-3-phosphate glycolaldehyde" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1223</html:p>
<html:p>PROTEIN_ASSOCIATION:tktA</html:p>
<html:p>SUBSYSTEM: Pentose_phosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00072_c" stoichiometry="1"/>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00198_c" stoichiometry="1"/>
<speciesReference species="cpd00236_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01333" name="Sedoheptulose-7-phosphate:D-glyceraldehyde-3-phosphate" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.95</html:p>
<html:p>PROTEIN_ASSOCIATION:talC</html:p>
<html:p>SUBSYSTEM: Pentose_phosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
<speciesReference species="cpd00238_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00072_c" stoichiometry="1"/>
<speciesReference species="cpd00236_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01200" name="Sedoheptulose-7-phosphate:D-glyceraldehyde-3-phosphate" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1223</html:p>
<html:p>PROTEIN_ASSOCIATION:tktA</html:p>
<html:p>SUBSYSTEM: Pentose_phosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
<speciesReference species="cpd00238_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00101_c" stoichiometry="1"/>
<speciesReference species="cpd00198_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01116" name="D-Ribulose-5-phosphate 3-epimerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.676</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.676</html:p>
<html:p>SUBSYSTEM: Pentose_phosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 5.1.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00171_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00198_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00777" name="D-Ribose-5-phosphate ketol-isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.790</html:p>
<html:p>PROTEIN_ASSOCIATION:rpiB</html:p>
<html:p>SUBSYSTEM: Pentose_phosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00101_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00171_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00770" name="ATP:D-ribose-5-phosphate pyrophosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1136</html:p>
<html:p>PROTEIN_ASSOCIATION:prs</html:p>
<html:p>SUBSYSTEM: Pentose_phosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 2.7.6.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00101_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%The function of the next six reactions is uncertain, all are appendages within the PPP subnetwork
<reaction id="rxn00784" name="2-Deoxy-D-ribose-5-phosphate acetaldehyde-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.115</html:p>
<html:p>PROTEIN_ASSOCIATION:deoC</html:p>
<html:p>SUBSYSTEM: Deoxyribose_and_Deoxynucleoside_Catabolism</html:p>
<html:p>PROTEIN_CLASS: 4.1.2.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00510_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00071_c" stoichiometry="1"/>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00775" name="ADPribose ribophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1015</html:p>
<html:p>PROTEIN_ASSOCIATION:mutT</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00251_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00101_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01975" name="beta-D-Glucose-6-phosphate:NADP+ 1-oxoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.362</html:p>
<html:p>PROTEIN_ASSOCIATION:gsdA</html:p>
<html:p>SUBSYSTEM: Pentose_phosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.49</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00863_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00911_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00604" name="D-Glucose-6-phosphate:NADP+ 1-oxoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.362</html:p>
<html:p>PROTEIN_ASSOCIATION:gsdA</html:p>
<html:p>SUBSYSTEM: Formaldehyde_assimilation:_Ribulose_monophosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.49</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00079_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00911_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01275" name="gluconokinase" reversible="true">
<notes>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 2.7.1.12</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00222_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00284_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01115" name="6-Phospho-D-gluconate:NADP+ 2-oxidoreductase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.363</html:p>
<html:p>PROTEIN_ASSOCIATION:gnd</html:p>
<html:p>SUBSYSTEM: Formaldehyde_assimilation:_Ribulose_monophosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.44</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00284_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00171_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Amino sugar and nucleotide sugar biosynthesis (important inputs to peptidoglycan and lipolysaccharide biosynthesis)
%%Pathway to UDP-N-acetylglusamine
<reaction id="rxn00555" name="L-Glutamine:D-fructose-6-phosphate aminotransferase (hexose" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.223</html:p>
<html:p>PROTEIN_ASSOCIATION:glmS</html:p>
<html:p>SUBSYSTEM: Formaldehyde_assimilation:_Ribulose_monophosphate_pathway</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00072_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00288_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01485" name="D-Glucosamine 1-phosphate 1,6-phosphomutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.366</html:p>
<html:p>PROTEIN_ASSOCIATION:pmu</html:p>
<html:p>SUBSYSTEM: Sialic_Acid_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 5.4.2.10</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03671_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00288_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03638" name="Acetyl-CoA:D-glucosamine-1-phosphate N-acetyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.438</html:p>
<html:p>PROTEIN_ASSOCIATION:glmU</html:p>
<html:p>SUBSYSTEM: Sialic_Acid_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.157</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd03671_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02611_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00293" name="UTP:N-acetyl-alpha-D-glucosamine-1-phosphate uridylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.438</html:p>
<html:p>PROTEIN_ASSOCIATION:glmU</html:p>
<html:p>SUBSYSTEM: Sialic_Acid_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00062_c" stoichiometry="1"/>
<speciesReference species="cpd02611_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00037_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%An appendage reaction attaching an isoprene tail to N-acetylglusamine
<reaction id="rxn08040" name="UDP-N-acetylglucosamine:undecaprenylphosphate N-acetylglucosamine -1-phosphate transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.379</html:p>
<html:p>PROTEIN_ASSOCIATION:rfe</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00037_c" stoichiometry="1"/>
<speciesReference species="cpd00286_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00091_c" stoichiometry="1"/>
<speciesReference species="cpd00946_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Another appendage reaction
<reaction id="rxn00295" name="UDP-N-acetyl-D-glucosamine 4-epimerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.742</html:p>
<html:p>PROTEIN_ASSOCIATION:galE</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 5.1.3.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00037_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00175_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%UDP-glucose units for input to lipolysaccharide
<reaction id="rxn00704" name="alpha-D-Glucose 1-phosphate 1,6-phosphomutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 5.4.2.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00089_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00079_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00213" name="UTP:alpha-D-glucose-1-phosphate uridylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1183</html:p>
<html:p>PROTEIN_ASSOCIATION:galF</html:p>
<html:p>SUBSYSTEM: Sucrose_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00062_c" stoichiometry="1"/>
<speciesReference species="cpd00089_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00026_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Two more appendage reactions
<reaction id="rxn00214" name="UDPglucose 4-epimerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.742</html:p>
<html:p>PROTEIN_ASSOCIATION:galE</html:p>
<html:p>SUBSYSTEM: N-linked_Glycosylation_in_Bacteria</html:p>
<html:p>PROTEIN_CLASS: 5.1.3.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00026_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00043_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00211" name="UDPglucose:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.17</html:p>
<html:p>PROTEIN_ASSOCIATION:nsd</html:p>
<html:p>SUBSYSTEM: Lipid_A-Ara4N_pathway_(_Polymyxin_resistance_)</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.22</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="2"/>
<speciesReference species="cpd00026_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
<speciesReference species="cpd00144_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Other carbon metabolism, often miscelaneous disconnected subnetworks
%%Mannose metabolism, whose role is unclear. Possibly related to lipolysaccharide, whose patwhays are also generally uncertain.
<reaction id="rxn00559" name="mannose-6-phosphate isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 5.3.1.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00235_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00072_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01329" name="D-Mannose 6-phosphate 1,6-phosphomutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.508</html:p>
<html:p>PROTEIN_ASSOCIATION:mpg</html:p>
<html:p>SUBSYSTEM: Mannose_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 5.4.2.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00235_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00485_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00641" name="GTP:alpha-D-mannose-1-phosphate guanylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.508</html:p>
<html:p>PROTEIN_ASSOCIATION:mpg</html:p>
<html:p>SUBSYSTEM: Mannose_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00038_c" stoichiometry="1"/>
<speciesReference species="cpd00485_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00083_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00642" name="GDP-D-mannose dehydratase" reversible="true">
<notes>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 4.2.1.47</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00083_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00900_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%An appendage network of inositol metabolism, role unclear
<reaction id="rxn00609" name="1L-myo-Inositol-1-phosphate lyase (isomerizing)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1222</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1222</html:p>
<html:p>SUBSYSTEM: Di-Inositol-Phosphate_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 5.5.1.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00867_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00079_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00882" name="myo-Inositol 4-phosphate phosphahydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1375</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1375</html:p>
<html:p>SUBSYSTEM: Inositol_catabolism</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02230_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00121_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00883" name="1D-myo-Inositol 3-phosphate phosphahydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1375</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1375</html:p>
<html:p>SUBSYSTEM: Inositol_catabolism</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02484_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00121_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00881" name="myo-Inositol 1-phosphate phosphahydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1375</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1375</html:p>
<html:p>SUBSYSTEM: Di-Inositol-Phosphate_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00867_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00121_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Next an uncertain sequence of reactions involving glyoxylate, inserted to reincorporate glycolaldehyde created during thiamin and folate biosynthesis. Includes several gap-fills, and glycolaldehyde may instead be reincorporated through other interconversions, or expelled as waste.
<reaction id="rxn00979" name="glycolaldehyde:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.21</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00229_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00139_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00333" name="(S)-2-Hydroxy-acid:oxygen 2-oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1226</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1226</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.3.15</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00139_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00025_c" stoichiometry="1"/>
<speciesReference species="cpd00040_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16021" name="Glycolate oxidase (demethylmenaquinone)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1226</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1226</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00139_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00040_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16022" name="Glycolate oxidase (menaquinone)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1226</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1226</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00139_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00040_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00336" name="Isocitrate glyoxylate-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.1.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00260_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00036_c" stoichiometry="1"/>
<speciesReference species="cpd00040_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%An appendage associated with the glyoxylate subnetwork
<reaction id="rxn00980" name="2-Phosphoglycolate phosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.938</html:p>
<html:p>PROTEIN_ASSOCIATION:gph</html:p>
<html:p>SUBSYSTEM: Glycolate,_glyoxylate_interconversions</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.18</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00727_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00139_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%A lactate appendage reaction.
<reaction id="rxn00500" name="(R)-Lactate:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.514</html:p>
<html:p>PROTEIN_ASSOCIATION:ldhA</html:p>
<html:p>SUBSYSTEM: Fermentations:_Lactate</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.28</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00221_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%An appendage reaction that in some other organisms leads to serine, but not here
<reaction id="rxn01101" name="3-Phospho-D-glycerate:NAD+ 2-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1324</html:p>
<html:p>PROTEIN_ASSOCIATION:serA</html:p>
<html:p>SUBSYSTEM: Serine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.95</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00169_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02069_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%A disconnected subnetwork involving glycogen
<reaction id="rxn08615" name="glycogen synthase (ADPGlc)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.510</html:p>
<html:p>PROTEIN_ASSOCIATION:glgA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.21</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00387_c" stoichiometry="1"/>
<speciesReference species="cpd15302_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00155_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05740" name="cpd00155 phosphorylase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.507</html:p>
<html:p>PROTEIN_ASSOCIATION:glgP</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00155_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00089_c" stoichiometry="1"/>
<speciesReference species="cpd15302_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Disconnected maltose metabolism
<reaction id="rxn08126" name="Amylomaltase (maltotriose)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.512</html:p>
<html:p>PROTEIN_ASSOCIATION:malM</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00179_c" stoichiometry="1"/>
<speciesReference species="cpd01262_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00027_c" stoichiometry="1"/>
<speciesReference species="cpd01399_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08127" name="Amylomaltase (maltotetraose)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.512</html:p>
<html:p>PROTEIN_ASSOCIATION:malM</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00179_c" stoichiometry="1"/>
<speciesReference species="cpd01399_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00027_c" stoichiometry="1"/>
<speciesReference species="cpd15495_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08128" name="Amylomaltase (maltopentaose)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.512</html:p>
<html:p>PROTEIN_ASSOCIATION:malM</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00179_c" stoichiometry="1"/>
<speciesReference species="cpd15495_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00027_c" stoichiometry="1"/>
<speciesReference species="cpd01329_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08129" name="Amylomaltase (maltohexaose)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.512</html:p>
<html:p>PROTEIN_ASSOCIATION:malM</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00179_c" stoichiometry="1"/>
<speciesReference species="cpd01329_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00027_c" stoichiometry="1"/>
<speciesReference species="cpd15494_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Disconnected glycerate reactions
<reaction id="rxn01280" name="(R)-Glycerate:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.29</html:p>
<html:p>PROTEIN_ASSOCIATION:hibD</html:p>
<html:p>SUBSYSTEM: D-galactarate,_D-glucarate_and_D-glycerate_catabolism</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.60</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00223_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00843_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01281" name="(R)-Glycerate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.29</html:p>
<html:p>PROTEIN_ASSOCIATION:hibD</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.60</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00223_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00843_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Tartrate appendage from oxaloacetate
<reaction id="rxn00245" name="(R,R)-Tartrate hydro-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1171 )  or  ( peg.1235 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:fumX</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.32</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00666_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00032_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%%%% Amino acid biosynthesis, organized by sub-networks
%%% Glycine, serine and cysteine synthesis through partial Wood-Ljungdahl pathway
%Changed original SEED reaction (Added H+ at input) to account for changed composition of cpd11830
<reaction id="rxn06600" name="S-aminomethyldihydrolipoylprotein:(6S)-tetrahydrofolate" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1021  and  peg.771 )</html:p>
<html:p>PROTEIN_ASSOCIATION:gcvT+peg.771</html:p>
<html:p>SUBSYSTEM: Glycine_cycle</html:p>
<html:p>PROTEIN_CLASS: 2.1.2.10</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
<speciesReference species="cpd11830_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00125_c" stoichiometry="1"/>
<speciesReference species="cpd12225_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Changed SEED reaction (removed H+ at input) to account for changed composition of cpd11830
<reaction id="rxn06377" name="glycine:lipoylprotein oxidoreductase (decarboxylating and" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1323 )  or  ( peg.772 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1323</html:p>
<html:p>SUBSYSTEM: Glycine_cycle</html:p>
<html:p>PROTEIN_CLASS: 1.4.4.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00033_c" stoichiometry="1"/>
<speciesReference species="cpd12005_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11830_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn06493" name="dihydrolipoylprotein:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1323  and  peg.771  and  peg.772 )  or  ( peg.521 )  or  ( peg.771  and  peg.772 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1323+peg.771+peg.772</html:p>
<html:p>SUBSYSTEM: Glycine_cycle</html:p>
<html:p>PROTEIN_CLASS: 1.8.1.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd12225_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd12005_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Serine
<reaction id="rxn00692" name="5,10-Methylenetetrahydrofolate:glycine hydroxymethyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.351</html:p>
<html:p>PROTEIN_ASSOCIATION:glyA</html:p>
<html:p>SUBSYSTEM: Glycine_cycle</html:p>
<html:p>PROTEIN_CLASS: 2.1.2.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00033_c" stoichiometry="1"/>
<speciesReference species="cpd00125_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00054_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Cysteine
<reaction id="rxn00423" name="serine O-acetyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.30</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00054_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00722_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00649" name="O3-Acetyl-L-serine acetate-lyase (adding hydrogen sulfide)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1087</html:p>
<html:p>PROTEIN_ASSOCIATION:cysM</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.47</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00239_c" stoichiometry="1"/>
<speciesReference species="cpd00722_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00029_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00084_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Amino acids one or two amination reactions removed from TCA intermediates: Alanine, Glutamate/Glutamine, and Aspartate/Asparagine
<reaction id="rxn00278" name="L-Alanine:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>SUBSYSTEM: Alanine_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.4.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00035_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00085" name="L-Glutamate:NADP+ oxidoreductase (transaminating)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1092</html:p>
<html:p>PROTEIN_ASSOCIATION:gltB</html:p>
<html:p>SUBSYSTEM: Glutamine,_Glutamate,_Aspartate_and_Asparagine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.4.1.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00187" name="L-Glutamate:ammonia ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.89</html:p>
<html:p>PROTEIN_ASSOCIATION:glnA</html:p>
<html:p>SUBSYSTEM: Glutamine,_Glutamate,_Aspartate_and_Asparagine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00260" name="L-Aspartate:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1365</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1365</html:p>
<html:p>SUBSYSTEM: Glutamine,_Glutamate,_Aspartate_and_Asparagine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00032_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Next reaction may be possible to eliminate, nadB also used to initiate nicotinamide pathway, strange to also use O2 to interconvert aspartate and oxaloacetate
<reaction id="rxn00262" name="L-Aspartic acid:oxygen oxidoreductase (deaminating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.549</html:p>
<html:p>PROTEIN_ASSOCIATION:nadB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.4.3.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00025_c" stoichiometry="1"/>
<speciesReference species="cpd00032_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00416" name="Asparagine synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: Glutamine,_Glutamate,_Aspartate_and_Asparagine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.5.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00132_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Synthesis of branched chain amino acids: valine, leucine, isoleucine
%%Valine
<reaction id="rxn00011" name="pyruvate:thiamin diphosphate acetaldehydetransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1286  and  peg.334 )</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvH+ilvB</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00056_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd03049_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02185" name="2-Acetolactate pyruvate-lyase (carboxylating)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1286  and  peg.334 )</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvH+ilvB</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00056_c" stoichiometry="1"/>
<speciesReference species="cpd00668_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd03049_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02187" name="2-Acetolactate methylmutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.868</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvC</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.86</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00668_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02569_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03068" name="(R)-2,3-Dihydroxy-3-methylbutanoate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.868</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvC</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.86</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd02498_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02569_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00898" name="2,3-Dihydroxy-3-methylbutanoate hydro-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.585</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvD</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02498_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00123_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00903" name="L-Valine:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1118 )  or  ( peg.1316 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvE</html:p>
<html:p>SUBSYSTEM: Branched_chain_amino_acids_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.42</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00156_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00123_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Leucine synthesis from 2-oxoisovalerate (branching from valine synthesis)
<reaction id="rxn00902" name="3-Carboxy-3-hydroxy-4-methylpentanoate 3-methyl-2-oxobutanoate-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1446</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1446</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.3.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00123_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01646_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02789" name="2-Isopropylmalate hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.656  and  peg.979 )</html:p>
<html:p>PROTEIN_ASSOCIATION:leuC+leuD</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.33</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd01646_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01710_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02811" name="3-Isopropylmalate hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.656  and  peg.979 )</html:p>
<html:p>PROTEIN_ASSOCIATION:leuC+leuD</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.33</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02693_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01710_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03062" name="3-Isopropylmalate:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.182</html:p>
<html:p>PROTEIN_ASSOCIATION:leuB</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd02693_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02605_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01208" name="2-Oxo-4-methyl-3-carboxypentanoate decarboxylation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02605_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00200_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00806" name="L-Leucine:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1118 )  or  ( peg.1316 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvE</html:p>
<html:p>SUBSYSTEM: Branched_chain_amino_acids_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.42</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00107_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00200_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Isoleucine synthesis via citramalate 
<reaction id="rxn05109" name="Citramalate synthase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.182</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01700_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02749" name="Citramalate dehydratase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.656  and  peg.979 )</html:p>
<html:p>PROTEIN_ASSOCIATION:leuC+leuD</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.33</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd01700_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01502_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02751" name="citraconate hydratase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.656  and  peg.979 )</html:p>
<html:p>PROTEIN_ASSOCIATION:leuC+leuD</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.33</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03593_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01502_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00735" name="D-erythro-3-Methylmalate:NAD+ oxidoreductase (decarboxylating)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.182</html:p>
<html:p>PROTEIN_ASSOCIATION:leuB</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd03593_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00094_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03194" name="(S)-2-Aceto-2-hydroxybutanoate pyruvate-lyase (carboxylating)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1286  and  peg.334 )</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvH+ilvB</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00094_c" stoichiometry="1"/>
<speciesReference species="cpd03049_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00056_c" stoichiometry="1"/>
<speciesReference species="cpd00498_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03436" name="(S)-2-Aceto-2-hydroxybutanoate:NADP+ oxidoreductase (isomerizing)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.868</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvC</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.86</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00498_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd10162_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03435" name="(R)-2,3-Dihydroxy-3-methylpentanoate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.868</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvC</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.86</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd02535_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd10162_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03437" name="(R)-2,3-Dihydroxy-3-methylpentanoate hydro-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.585</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvD</html:p>
<html:p>SUBSYSTEM: Branched-Chain_Amino_Acid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02535_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00508_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01575" name="L-Isoleucine:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1118 )  or  ( peg.1316 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ilvE</html:p>
<html:p>SUBSYSTEM: Branched_chain_amino_acids_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.42</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00322_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00508_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Homoserine pathway initiating threonine, methionine and lysine synthesis
<reaction id="rxn00337" name="ATP:L-aspartate 4-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.800</html:p>
<html:p>PROTEIN_ASSOCIATION:lysC</html:p>
<html:p>SUBSYSTEM: Threonine_and_Homoserine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.2.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd01977_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01643" name="L-Aspartate-4-semialdehyde:NADP+ oxidoreductase (phosphorylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1299</html:p>
<html:p>PROTEIN_ASSOCIATION:asd</html:p>
<html:p>SUBSYSTEM: Threonine_and_Homoserine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd01977_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00346_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01302" name="L-Homoserine:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1258</html:p>
<html:p>PROTEIN_ASSOCIATION:thrA</html:p>
<html:p>SUBSYSTEM: Threonine_and_Homoserine_Biosynthesi</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00227_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00346_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01301" name="L-Homoserine:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1258</html:p>
<html:p>PROTEIN_ASSOCIATION:thrA</html:p>
<html:p>SUBSYSTEM: Threonine_and_Homoserine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00227_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00346_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Threonine synthesis from homoserine
<reaction id="rxn01300" name="ATP:L-homoserine O-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.911</html:p>
<html:p>PROTEIN_ASSOCIATION:thrB</html:p>
<html:p>SUBSYSTEM: Methionine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.39</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00227_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00809_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01069" name="O-Phospho-L-homoserine phospho-lyase (adding water)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.315 )  or  ( peg.439 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.315</html:p>
<html:p>SUBSYSTEM: Threonine_and_Homoserine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00809_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00161_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Methionine synthesis from homoserine, with first two reactions inserted as gapfills. Multiple connections from homoserine to are possible, with sulfur transfer/insertion enzymes known to have broad affinity.
<reaction id="rxn01303" name="Acetyl-CoA:L-homoserine O-acetyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: Methionine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.31</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00227_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00790_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00952" name="O-acetylhomoserine-thiol-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: Methionine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.49</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00239_c" stoichiometry="1"/>
<speciesReference species="cpd00790_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00029_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00135_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03052" name="5-Methyltetrahydropteroyltri-L-glutamate:L-homocysteine" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1187</html:p>
<html:p>PROTEIN_ASSOCIATION:metE</html:p>
<html:p>SUBSYSTEM: Methionine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.14</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00135_c" stoichiometry="1"/>
<speciesReference species="cpd02738_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00060_c" stoichiometry="1"/>
<speciesReference species="cpd02555_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00693" name="5-Methyltetrahydrofolate:L-homocysteine S-methyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1187</html:p>
<html:p>PROTEIN_ASSOCIATION:metE</html:p>
<html:p>SUBSYSTEM: Methionine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00135_c" stoichiometry="1"/>
<speciesReference species="cpd00345_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00060_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Lysine synthesis from aspartate 4-semialdehyde, proceeding
 via DAP pathway
<reaction id="rxn01644" name="L-Aspartate-4-semialdehyde hydro-lyase (adding pyruvate and" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.795</html:p>
<html:p>PROTEIN_ASSOCIATION:dapA</html:p>
<html:p>SUBSYSTEM: Lysine_Biosynthesis_DAP_Pathway</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.52</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00346_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02120_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02929" name="2,3,4,5-Tetrahydrodipicolinate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.638</html:p>
<html:p>PROTEIN_ASSOCIATION:dapB</html:p>
<html:p>SUBSYSTEM: Lysine_Biosynthesis_DAP_Pathway</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.26</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd02465_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02120_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn07441" name="LL-2,6-diaminoheptanedioate:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.205</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.205</html:p>
<html:p>SUBSYSTEM: Lysine_Biosynthesis_DAP_Pathway</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.83</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00504_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02465_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03012" name="rxn03012" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02414_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02465_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01974" name="LL-2,6-Diaminoheptanedioate 2-epimerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1275</html:p>
<html:p>PROTEIN_ASSOCIATION:dapF</html:p>
<html:p>SUBSYSTEM: Lysine_Biosynthesis_DAP_Pathway</html:p>
<html:p>PROTEIN_CLASS: 5.1.1.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00504_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00516_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00313" name="meso-2,6-Diaminoheptanedioate carboxy-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.841</html:p>
<html:p>PROTEIN_ASSOCIATION:lysA</html:p>
<html:p>SUBSYSTEM: Lysine_Biosynthesis_DAP_Pathway</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.20</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00516_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00039_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Lysine metabolism appendage
<reaction id="rxn00321" name="L-Lysine 2,3-aminomutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1134 )  or  ( peg.336 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1134</html:p>
<html:p>SUBSYSTEM: Lysine_degradation</html:p>
<html:p>PROTEIN_CLASS: 5.4.3.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00039_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00840_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Sequence to arginine from ornithine (through partial urea cycle)
<reaction id="rxn00192" name="Acetyl-CoA:L-glutamate N-acetyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.678</html:p>
<html:p>PROTEIN_ASSOCIATION:argJ</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00477_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01917" name="ATP:N-acetyl-L-glutamate 5-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1432</html:p>
<html:p>PROTEIN_ASSOCIATION:argB</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.2.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00477_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd02552_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02465" name="N-Acetyl-L-glutamate-5-semialdehyde:NADP+ 5-oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1307</html:p>
<html:p>PROTEIN_ASSOCIATION:argC</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.38</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd02552_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00918_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01637" name="N2-Acetyl-L-ornithine:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.16</html:p>
<html:p>PROTEIN_ASSOCIATION:argD</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00342_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00918_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01636" name="N2-Acetyl-L-ornithine:L-glutamate N-acetyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.678</html:p>
<html:p>PROTEIN_ASSOCIATION:argJ</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.35</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00342_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00064_c" stoichiometry="1"/>
<speciesReference species="cpd00477_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01019" name="Carbamoyl-phosphate:L-ornithine carbamoyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1188</html:p>
<html:p>PROTEIN_ASSOCIATION:argF</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.3.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00064_c" stoichiometry="1"/>
<speciesReference species="cpd00146_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00274_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01434" name="L-Citrulline:L-aspartate ligase (AMP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.792</html:p>
<html:p>PROTEIN_ASSOCIATION:argG</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd00274_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd02152_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00802" name="N-(L-Argininosuccinate) arginie-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.962</html:p>
<html:p>PROTEIN_ASSOCIATION:argH</html:p>
<html:p>SUBSYSTEM: Arginine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.3.2.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02152_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00051_c" stoichiometry="1"/>
<speciesReference species="cpd00106_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Proline
<reaction id="rxn00179" name="ATP:L-glutamate 5-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.788</html:p>
<html:p>PROTEIN_ASSOCIATION:proB</html:p>
<html:p>SUBSYSTEM: Proline_Synthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.2.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd02097_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02373" name="L-Glutamate-5-semialdehyde:NADP+ 5-oxidoreductase (phosphorylationg)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.744</html:p>
<html:p>PROTEIN_ASSOCIATION:proA</html:p>
<html:p>SUBSYSTEM: Proline_Synthesis</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd02097_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00858_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02374" name="L-glutamate 5-semialdehyde dehydratase (spontaneous)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00858_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02431_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00931" name="L-Proline:NADP+ 5-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.128</html:p>
<html:p>PROTEIN_ASSOCIATION:proC</html:p>
<html:p>SUBSYSTEM: Proline_Synthesis</html:p>
<html:p>PROTEIN_CLASS: 1.5.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00129_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02431_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00929" name="L-Proline:NAD+ 5-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.128</html:p>
<html:p>PROTEIN_ASSOCIATION:proC</html:p>
<html:p>SUBSYSTEM: Proline_Synthesis</html:p>
<html:p>PROTEIN_CLASS: 1.5.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00129_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02431_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Here starts the shikimate pathway to chorsimate, initiating synthesis of aromatic amino acids. Pathways to other compounds (e.g. cofactors) from chorismate listed elsewhere.
<reaction id="rxn01332" name="Phosphoenolpyruvate:D-erythrose-4-phosphate" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.663</html:p>
<html:p>PROTEIN_ASSOCIATION:pheA</html:p>
<html:p>SUBSYSTEM: Aromatic_amino_acids_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.54</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00061_c" stoichiometry="1"/>
<speciesReference species="cpd00236_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02857_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02212" name="2-Dehydro-3-deoxy-D-arabino-heptonate 7-phosphate phosphate-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1334</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1334</html:p>
<html:p>SUBSYSTEM: Chorismate_Synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.3.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02857_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00699_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02213" name="3-Dehydroquinate hydro-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.14</html:p>
<html:p>PROTEIN_ASSOCIATION:aroD</html:p>
<html:p>SUBSYSTEM: Common_Pathway_For_Synthesis_of_Aromatic_Compounds_(DAHP_synthase_to_chorismate)</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.10</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00699_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01716_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01740" name="Shikimate:NADP+ 5-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.626</html:p>
<html:p>PROTEIN_ASSOCIATION:aroE</html:p>
<html:p>SUBSYSTEM: Common_Pathway_For_Synthesis_of_Aromatic_Compounds_(DAHP_synthase_to_chorismate)</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00383_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01716_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01739" name="ATP:shikimate 3-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1509</html:p>
<html:p>PROTEIN_ASSOCIATION:aroK</html:p>
<html:p>SUBSYSTEM: Common_Pathway_For_Synthesis_of_Aromatic_Compounds_(DAHP_synthase_to_chorismate)</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.71</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00383_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd02030_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02476" name="Phosphoenolpyruvate:3-phosphoshikimate" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1074</html:p>
<html:p>PROTEIN_ASSOCIATION:aroA</html:p>
<html:p>SUBSYSTEM: Common_Pathway_For_Synthesis_of_Aromatic_Compounds_(DAHP_synthase_to_chorismate)</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00061_c" stoichiometry="1"/>
<speciesReference species="cpd02030_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00932_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01255" name="5-O-(1-Carboxyvinyl)-3-phosphoshikimate phosphate-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.68</html:p>
<html:p>PROTEIN_ASSOCIATION:aroC</html:p>
<html:p>SUBSYSTEM: Common_Pathway_For_Synthesis_of_Aromatic_Compounds_(DAHP_synthase_to_chorismate)</html:p>
<html:p>PROTEIN_CLASS: 4.2.3.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00932_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00216_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Start of tryptophan sequence from chorismate.
<reaction id="rxn00726" name="Chorismate pyruvate-lyase (amino-accepting)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.400  and  peg.424 )</html:p>
<html:p>PROTEIN_ASSOCIATION:trpG+trpE</html:p>
<html:p>SUBSYSTEM: Tryptophan_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.3.27</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00216_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00093_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00727" name="Chorismate pyruvate-lyase (amino-accepting)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.400  and  peg.424 )</html:p>
<html:p>PROTEIN_ASSOCIATION:trpG+trpE</html:p>
<html:p>SUBSYSTEM: Tryptophan_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.3.27</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00216_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00093_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00791" name="N-(5-Phospho-D-ribosyl)anthranilate:pyrophosphate" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.151</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.151</html:p>
<html:p>SUBSYSTEM: Tryptophan_synthesis</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.18</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00093_c" stoichiometry="1"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd02642_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02508" name="N-(5-Phospho-beta-D-ribosyl)anthranilate ketol-isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1437</html:p>
<html:p>PROTEIN_ASSOCIATION:trpF</html:p>
<html:p>SUBSYSTEM: Tryptophan_synthesis</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.24</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02642_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00956_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02507" name="1-(2-Carboxyphenylamino)-1-deoxy-D-ribulose-5-phosphate" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1238</html:p>
<html:p>PROTEIN_ASSOCIATION:trpC</html:p>
<html:p>SUBSYSTEM: Tryptophan_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.48</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00956_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd02210_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01682" name="(1S,2R)-1-C-(indol-3-yl)glycerol 3-phosphate" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1082 )</html:p>
<html:p>PROTEIN_ASSOCIATION:trpA</html:p>
<html:p>SUBSYSTEM: Tryptophan_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.2.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02210_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
<speciesReference species="cpd00359_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00474" name="L-Serine hydro-lyase (adding indoleglycerol-phosphate)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.498 )</html:p>
<html:p>PROTEIN_ASSOCIATION:trpB</html:p>
<html:p>SUBSYSTEM: Tryptophan_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.20</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00054_c" stoichiometry="1"/>
<speciesReference species="cpd00359_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00065_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Start of tyrosine and phenylalanine sequences from chorismate via prephenate.
<reaction id="rxn01256" name="Chorismate pyruvatemutase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.663</html:p>
<html:p>PROTEIN_ASSOCIATION:pheA</html:p>
<html:p>SUBSYSTEM: Chorismate_Synthesis</html:p>
<html:p>PROTEIN_CLASS: 5.4.99.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00216_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00219_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01000" name="Prephenate hydro-lyase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.663</html:p>
<html:p>PROTEIN_ASSOCIATION:pheA</html:p>
<html:p>SUBSYSTEM: Phenylalanine_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.51</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00219_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00143_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00493" name="L-Phenylalanine:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1441</html:p>
<html:p>PROTEIN_ASSOCIATION:hisC</html:p>
<html:p>SUBSYSTEM: Phenylalanine_and_Tyrosine_Branches_from_Chorismate</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00066_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00143_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01268" name="Prephenate:NAD+ oxidoreductase(decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1217</html:p>
<html:p>PROTEIN_ASSOCIATION:tyrA</html:p>
<html:p>SUBSYSTEM: Phenylalanine_and_Tyrosine_Branches_from_Chorismate</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.12</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00219_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00868_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01269" name="Prephenate:NADP+ oxidoreductase(decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1217</html:p>
<html:p>PROTEIN_ASSOCIATION:tyrA</html:p>
<html:p>SUBSYSTEM: Phenylalanine_and_Tyrosine_Branches_from_Chorismate</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00219_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00868_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00527" name="L-Tyrosine:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1441</html:p>
<html:p>PROTEIN_ASSOCIATION:hisC</html:p>
<html:p>SUBSYSTEM: Phenylalanine_and_Tyrosine_Branches_from_Chorismate</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00069_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00868_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01270" name="L-Aspartate:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1441</html:p>
<html:p>PROTEIN_ASSOCIATION:hisC</html:p>
<html:p>SUBSYSTEM: Phenylalanine_and_Tyrosine_Branches_from_Chorismate</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.57</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00032_c" stoichiometry="1"/>
<speciesReference species="cpd00616_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd00219_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Histidine biosynthesis
<reaction id="rxn00789" name="1-(5-Phospho-D-ribosyl)-ATP:pyrophosphate phosphoribosyl-transferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1123  and  peg.802 )</html:p>
<html:p>PROTEIN_ASSOCIATION:hisG+peg.802</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.17</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd01775_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02834" name="Phosphoribosyl-ATP pyrophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1364</html:p>
<html:p>PROTEIN_ASSOCIATION:hisIE</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.31</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01775_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd01777_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02835" name="1-(5-phospho-D-ribosyl)-AMP 1,6-hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1364</html:p>
<html:p>PROTEIN_ASSOCIATION:hisIE</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01777_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02979_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03175" name="N-(5'-Phospho-D-ribosylformimino)-5-amino-1-" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.907</html:p>
<html:p>PROTEIN_ASSOCIATION:hisA</html:p>
<html:p>SUBSYSTEM: Histidine_synthesis</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02979_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02991_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03135" name="Imidazole-glycerol-3-phosphate synthase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.142  and  peg.518 )</html:p>
<html:p>PROTEIN_ASSOCIATION:hisF+hisH</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd02991_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02843_c" stoichiometry="1"/>
<speciesReference species="cpd02851_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02473" name="imidazoleglycerol-phosphate dehydratase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.30</html:p>
<html:p>PROTEIN_ASSOCIATION:hisB</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02843_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00930_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02320" name="histidinol-phosphate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1441</html:p>
<html:p>PROTEIN_ASSOCIATION:hisC</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00807_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00930_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02160" name="histidinol-phosphatase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.15</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00807_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00641_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02159" name="L-Histidinol:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.552</html:p>
<html:p>PROTEIN_ASSOCIATION:hisD</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00641_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01324_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00863" name="L-Histidinal:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.552</html:p>
<html:p>PROTEIN_ASSOCIATION:hisD</html:p>
<html:p>SUBSYSTEM: Histidine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd01324_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00119_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%A slightly suspicious peptidase appendage on the amino acid synthesis sub-network, as it implies potential for uptake of dipeptides. Kept in the model, but inactive.
<reaction id="rxn00650" name="membrane alanyl aminopeptidase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1452 )  or  ( peg.64 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:pepA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.4.11.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01017_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00033_c" stoichiometry="1"/>
<speciesReference species="cpd00084_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%%Cofactor biosynthesis
%%Nucleotides, which double as cofactors and as inputs to DNA/RNA
%%Purine synthesis, first to IMP
<reaction id="rxn00790" name="5-Phosphoribosylamine:pyrophosphate phosphoribosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.815</html:p>
<html:p>PROTEIN_ASSOCIATION:purF</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.14</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd01982_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02895" name="5-Phospho-D-ribosylamine:glycine ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.525</html:p>
<html:p>PROTEIN_ASSOCIATION:purD</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00033_c" stoichiometry="1"/>
<speciesReference species="cpd01982_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02394_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03004" name="10-Formyltetrahydrofolate:5'-phosphoribosylglycinamide" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.599</html:p>
<html:p>PROTEIN_ASSOCIATION:purN</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.2.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00201_c" stoichiometry="1"/>
<speciesReference species="cpd02394_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
<speciesReference species="cpd02678_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03084" name="5'-Phosphoribosylformylglycinamide:L-glutamine amido-ligase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1273  and  peg.652  and  peg.768 )</html:p>
<html:p>PROTEIN_ASSOCIATION:purL+purS+purQ</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.5.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd02678_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02826_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02937" name="2-(Formamido)-N1-(5-phosphoribosyl)acetamidine cyclo-ligase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.544</html:p>
<html:p>PROTEIN_ASSOCIATION:purM</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd02826_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02140_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05114" name="phosphoribosylaminoimidazole carboxylase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.183 )</html:p>
<html:p>PROTEIN_ASSOCIATION:purK</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.18</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00242_c" stoichiometry="1"/>
<speciesReference species="cpd02140_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd11310_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05115" name="phosphoribosylaminoimidazole carboxylase (mutase rxn)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.818 )</html:p>
<html:p>PROTEIN_ASSOCIATION:purK</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 5.4.99.18</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11310_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02893_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03147" name="1-(5-Phosphoribosyl)-5-amino-4-carboxyimidazole:L-aspartate ligase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1465</html:p>
<html:p>PROTEIN_ASSOCIATION:purC</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd02893_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd02921_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03136" name="1-(5'-Phosphoribosyl)-5-amino-4-(N-succinocarboxamide)-imidazole" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.431</html:p>
<html:p>PROTEIN_ASSOCIATION:purB</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.3.2.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02921_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00106_c" stoichiometry="1"/>
<speciesReference species="cpd02851_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03137" name="10-Formyltetrahydrofolate:5'-phosphoribosyl-5-amino-4-" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1359</html:p>
<html:p>PROTEIN_ASSOCIATION:purH</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.2.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00201_c" stoichiometry="1"/>
<speciesReference species="cpd02851_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
<speciesReference species="cpd02884_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00832" name="IMP 1,2-hydrolase (cyclizing)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1359</html:p>
<html:p>PROTEIN_ASSOCIATION:purH</html:p>
<html:p>SUBSYSTEM: De_Novo_Purine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.10</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00114_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02884_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%IMP to AMP
<reaction id="rxn00838" name="IMP:L-aspartate ligase (GDP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.900</html:p>
<html:p>PROTEIN_ASSOCIATION:purA</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00038_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd00114_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00031_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd02375_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00800" name="N6-(1,2-Dicarboxyethyl)AMP AMP-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.431</html:p>
<html:p>PROTEIN_ASSOCIATION:purB</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 4.3.2.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02375_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00106_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%IMP to GMP
<reaction id="rxn00834" name="IMP:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1404</html:p>
<html:p>PROTEIN_ASSOCIATION:guaB</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.205</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00114_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00497_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00917" name="Xanthosine-5'-phosphate:L-glutamine amido-ligase (AMP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.176</html:p>
<html:p>PROTEIN_ASSOCIATION:guaA</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 6.3.5.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00497_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00126_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Pyrimidine biosynthesis, first to UMP
<reaction id="rxn00414" name="Carbon-dioxide:L-glutamine amido-ligase (ADP-forming," reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1453  and  peg.302 )  or  ( peg.302  and  peg.812 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1453+carA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 6.3.5.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="2"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00242_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="2"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00146_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01018" name="Carbamoyl-phosphate:L-aspartate carbamoyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.301</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.1.3.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd00146_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00343_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01465" name="(S)-Dihydroorotate amidohydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.566</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.5.2.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00282_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00343_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16025" name="dihydoorotic acid dehydrogenase (demethylmenaquinone)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.36  and  peg.908 )</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrD+pyrDB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00282_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00247_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16026" name="dihydroorotic acid (menaquinone)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.36  and  peg.908 )</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrD+pyrDB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00282_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00247_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01360" name="(S)-Dihydroorotate:oxygen oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.36  and  peg.908 )</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrD+pyrDB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00282_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00025_c" stoichiometry="1"/>
<speciesReference species="cpd00247_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01362" name="Orotidine-5'-phosphate:pyrophosphate phosphoribosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1325</html:p>
<html:p>PROTEIN_ASSOCIATION:umpS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.10</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
<speciesReference species="cpd00247_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00810_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00710" name="Orotidine-5'-phosphate carboxy-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1100</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00810_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00091_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%From UMP to CTP via UTP
<reaction id="rxn00119" name="ATP:nucleoside-phosphate phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.504</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00091_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00117" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00062_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00412" name="UTP:ammonia ligase(ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.932</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrG</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00062_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00410" name="UTP:ammonia ligase(ADP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.932</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrG</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00062_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Deoxynucleotides (dTMP from dUMP)
<reaction id="rxn06076" name="2'-Deoxycytidine diphosphate:oxidized-thioredoxin 2'-oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1055 )  or  ( peg.77 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:nrdF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.17.4.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00096_c" stoichiometry="1"/>
<speciesReference species="cpd11421_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00533_c" stoichiometry="1"/>
<speciesReference species="cpd11420_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05231" name="Ribonucleotide reductase: ADP" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1055 )  or  ( peg.77 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:nrdF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.17.4.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd11421_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00177_c" stoichiometry="1"/>
<speciesReference species="cpd11420_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn06075" name="2'-Deoxyuridine 5'-diphosphate:oxidized-thioredoxin" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1055 )  or  ( peg.77 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:nrdF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.17.4.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
<speciesReference species="cpd11421_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00978_c" stoichiometry="1"/>
<speciesReference species="cpd11420_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05233" name="Ribonucleotide reductase: GDP" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1055 )  or  ( peg.77 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:nrdF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.17.4.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00031_c" stoichiometry="1"/>
<speciesReference species="cpd11421_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00295_c" stoichiometry="1"/>
<speciesReference species="cpd11420_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01517" name="ATP:dTMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.504</html:p>
<html:p>PROTEIN_ASSOCIATION:pyrH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00299_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00978_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn04464" name="5,10-methylenetetrahydrofolate,FADH2:dUMP C-methyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.458 )</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.148</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00125_c" stoichiometry="1"/>
<speciesReference species="cpd00299_c" stoichiometry="1"/>
<speciesReference species="cpd00982_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00015_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
<speciesReference species="cpd00298_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Purine substitution interconversions
%I sequence
<reaction id="rxn00836" name="IMP:pyrophosphate phosphoribosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.396</html:p>
<html:p>PROTEIN_ASSOCIATION:hpt</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
<speciesReference species="cpd00226_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00114_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00514" name="Inosine 5'-triphosphate pyrophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.248</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.248</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00068_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00114_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00515" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00090_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00068_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00707" name="ITP:cytidine 5'-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1491</html:p>
<html:p>PROTEIN_ASSOCIATION:cmk</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.48</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00068_c" stoichiometry="1"/>
<speciesReference species="cpd00367_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd00090_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%X sequence
<reaction id="rxn01962" name="XTP pyrophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.248</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.248</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00530_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00497_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01544" name="XMP:pyrophosphate phosphoribosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.396</html:p>
<html:p>PROTEIN_ASSOCIATION:hpt</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
<speciesReference species="cpd00309_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00497_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%G sequence
<reaction id="rxn00301" name="Guanosine 5'-triphosphate pyrophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.248</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.248</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00038_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00126_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00237" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00031_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00038_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00239" name="ATP:GMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.146</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.146</html:p>
<html:p>SUBSYSTEM: MLST</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00126_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00031_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00303" name="ATP:GTP 3'-pyrophosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.588</html:p>
<html:p>PROTEIN_ASSOCIATION:spoT</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.6.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00038_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd02740_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02449" name="Guanosine 3'-diphosphate 5'-triphosphate 5'-phosphohydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 3.6.1.11 or 3.6.1.40</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00905_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02740_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00242" name="Guanosine-3',5'-bis(diphosphate) 3'-pyrophosphohydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 3.1.7.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00905_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00031_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00915" name="GMP:pyrophosphate phosphoribosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.396</html:p>
<html:p>PROTEIN_ASSOCIATION:hpt</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
<speciesReference species="cpd00207_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00126_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%A sequence
<reaction id="rxn00062" name="ATP phosphohydrolase (protein-secreting)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10052" name="adenylate kinase (Inorganic triphosphate)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.65</html:p>
<html:p>PROTEIN_ASSOCIATION:kad</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00421_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00097" name="ATP:AMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.65</html:p>
<html:p>PROTEIN_ASSOCIATION:kad</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01859" name="AMP:pyrophosphate phosphoribosyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 2.4.2.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00128_c" stoichiometry="1"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Gapfill to reincorporate adenosine produced in SAH to homocysteine conversion (which itself reinitiates SAM chemistry)
<reaction id="rxn00134" name="ATP:adenosine 5'-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION: Gapfill_RB</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00182_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Pyrimidine substitution interconversions
%U sequence
<reaction id="rxn00463" name="Uridine triphosphate pyrophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.248</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.248</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00062_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00091_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00711" name="UMP:pyrophosphate phosphoribosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1498</html:p>
<html:p>PROTEIN_ASSOCIATION:uraP</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00092_c" stoichiometry="1"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00091_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00776" name="Uracil hydro-lyase (adding D-ribose 5-phosphate)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1024  and  peg.1219  and  peg.404 )  or  ( peg.497  and  peg.529 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1024+peg.1219+peg.404</html:p>
<html:p>SUBSYSTEM: tRNA_processing</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.70</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00092_c" stoichiometry="1"/>
<speciesReference species="cpd00101_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00859_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%C sequence
<reaction id="rxn00407" name="CTP aminohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1119</html:p>
<html:p>PROTEIN_ASSOCIATION:dcd</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00062_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00409" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00096_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00364" name="ATP:CMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1491</html:p>
<html:p>PROTEIN_ASSOCIATION:cmk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.14</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00096_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Deoxynucleotide substitution interconversions
%A sequence
<reaction id="rxn01127" name="ATP:AMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.65</html:p>
<html:p>PROTEIN_ASSOCIATION:kad</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00294_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00177_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00839" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00177_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00115_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn09562" name="guanylate kinase (GMP:dATP)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.146</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.146</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00115_c" stoichiometry="1"/>
<speciesReference species="cpd00126_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00031_c" stoichiometry="1"/>
<speciesReference species="cpd00177_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%U sequence
<reaction id="rxn01678" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00978_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00358_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01519" name="dUTP nucleotidohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.167 )  or  ( peg.248 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:dut</html:p>
<html:p>SUBSYSTEM: Nudix_proteins_(nucleoside_triphosphate_hydrolases)</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00358_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00299_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01672" name="dCTP aminohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1119</html:p>
<html:p>PROTEIN_ASSOCIATION:dcd</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00356_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00358_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01521" name="5'-nucleotidase (dUMP)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.580</html:p>
<html:p>PROTEIN_ASSOCIATION:surE</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00299_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00412_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%C sequence
<reaction id="rxn01673" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00533_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00356_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01219" name="ATP:CMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1491</html:p>
<html:p>PROTEIN_ASSOCIATION:cmk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.14</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00206_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00533_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%G sequence
<reaction id="rxn01353" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00295_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00241_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01509" name="ATP:(d)GMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.146</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.146</html:p>
<html:p>SUBSYSTEM: MLST</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00296_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00295_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01351" name="2'-Deoxyguanosine 5'-triphosphate pyrophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.248</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.248</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00241_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00296_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01352" name="dGTP triphosphohydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1328</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1328</html:p>
<html:p>SUBSYSTEM: Purine_conversions</html:p>
<html:p>PROTEIN_CLASS: 3.1.5.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00241_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00277_c" stoichiometry="1"/>
<speciesReference species="cpd00421_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%T sequence
<reaction id="rxn01513" name="ATP:dTMP phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.677</html:p>
<html:p>PROTEIN_ASSOCIATION:tmk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00298_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00297_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01512" name="ATP:nucleoside-diphosphate phosphatransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1108</html:p>
<html:p>PROTEIN_ASSOCIATION:ndk</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00297_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00357_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Disconnected dITP reaction
<reaction id="rxn02518" name="2'-Deoxyinosine-5'-triphosphate pyrophosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.248</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.248</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00977_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd03704_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%
%%Nicotinamide synthesis
<reaction id="rxn00338" name="L-aspartate oxidase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.549</html:p>
<html:p>PROTEIN_ASSOCIATION:nadB</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 1.4.3.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00025_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03470_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02988" name="quinolinate synthase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1313</html:p>
<html:p>PROTEIN_ASSOCIATION:nadA</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
<speciesReference species="cpd03470_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02333_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02402" name="Nicotinate-nucleotide:pyrophosphate phosphoribosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.605</html:p>
<html:p>PROTEIN_ASSOCIATION:nadC</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
<speciesReference species="cpd02333_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00873_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01265" name="Nicotinate D-ribonucleotide:pyrophosphate phosphoribosyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.733</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.733</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.21</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00873_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00103_c" stoichiometry="1"/>
<speciesReference species="cpd00218_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02155" name="ATP:nicotinamide-nucleotide adenylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.27</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.27</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00873_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00638_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00138" name="Deamino-NAD+:ammonia ligase (AMP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.669</html:p>
<html:p>PROTEIN_ASSOCIATION:nadE</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 6.3.1.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00638_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00190" name="Deamido-NAD+:L-glutamine amido-ligase (AMP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.669</html:p>
<html:p>PROTEIN_ASSOCIATION:nadE</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 6.3.5.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00638_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10060" name="NAD kinase (dTTP)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.632</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.632</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00357_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00297_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00105" name="ATP:nicotinamide-nucleotide adenylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.27</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.27</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00355_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00077" name="ATP:NAD+ 2'-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.632</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.632</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Appendage reaction
<reaction id="rxn00938" name="Nicotinamide amidohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.695</html:p>
<html:p>PROTEIN_ASSOCIATION:pncA</html:p>
<html:p>SUBSYSTEM: NAD_and_NADP_cofactor_biosynthesis_global</html:p>
<html:p>PROTEIN_CLASS: 3.5.1.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00133_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00218_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%CoA synthesis
<reaction id="rxn00912" name="5,10-Methylenetetrahydrofolate:3-methyl-2-oxobutanoate" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1367</html:p>
<html:p>PROTEIN_ASSOCIATION:panB</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.2.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00123_c" stoichiometry="1"/>
<speciesReference species="cpd00125_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
<speciesReference species="cpd00712_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01790" name="(R)-Pantoate:NADP+ 2-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1200 )  or  ( peg.868 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1200</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.169</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00408_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00712_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00346" name="L-Aspartate 1-carboxy-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.348</html:p>
<html:p>PROTEIN_ASSOCIATION:panD</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00041_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00085_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01791" name="(R)-Pantoate:beta-alanine ligase (AMP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1475</html:p>
<html:p>PROTEIN_ASSOCIATION:panC</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00085_c" stoichiometry="1"/>
<speciesReference species="cpd00408_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00644_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn12510" name="ATP:pantothenate 4'-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1336</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1336</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.33</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00644_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd02201_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn12512" name="(R)-4'-Phosphopantothenate:L-cysteine ligase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.573</html:p>
<html:p>PROTEIN_ASSOCIATION:dfp</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00084_c" stoichiometry="1"/>
<speciesReference species="cpd02201_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd02666_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn09177" name="phosphopantothenate-cysteine ligase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.573</html:p>
<html:p>PROTEIN_ASSOCIATION:dfp</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd00084_c" stoichiometry="1"/>
<speciesReference species="cpd02201_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd02666_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02341" name="N-[(R)-4'-Phosphopantothenoyl]-L-cysteine carboxy-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.573</html:p>
<html:p>PROTEIN_ASSOCIATION:dfp</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.36</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02666_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00834_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02175" name="ATP:pantetheine-4'-phosphate adenylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.189</html:p>
<html:p>PROTEIN_ASSOCIATION:kdtB</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00834_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00655_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00100" name="ATP:dephospho-CoA 3'-phosphotransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1376</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1376</html:p>
<html:p>SUBSYSTEM: Coenzyme_A_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.24</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00655_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Biotin synthesis. First the synthesis of pimeloyl-ACP through a fatty acid biosynthesis analog, followed by its conversion to biotin.
%This sequence starts with a tentative gapfilled reaction, also used by E.coli, in which a methyl ester of malonyl-ACP is generated, to ensure internal production of pimelate. The sequence following the gapfilled reaction reuses fatty acid biosynthesis machinery for a sequence of chain lengthening steps. A possible alternative completion would be the oxidative cleavage of longer acyl-ACP chains as used by B.subtillis.
<reaction id="rxn95000" name="SAM:malonyl-ACP O-methyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:bioC</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00019_c" stoichiometry="1"/>
<speciesReference species="cpd19100_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95001" name="Methyl-O-malonyl-[acyl-carrier-protein]:malonyl-[acyl-carrier-protein] transfer" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
<speciesReference species="cpd19100_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19101_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95002" name="3-ketoglutaryl-ACP-methyl_ester:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19102_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19101_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95003" name="3-Hydroxyglutaryl-ACP-methyl_ester hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.58</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19102_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19103_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95004" name="Enoylglutaryl-ACP-methyl_ester reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19103_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19104_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95005" name="Glutaryl-ACP-methyl_ester:malonyl-[acyl-carrier-protein] transfer" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
<speciesReference species="cpd19104_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19105_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95006" name="3-ketopimeloyl-ACP-methyl_ester:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19106_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19105_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95007" name="3-Hydroxypimeloyl-ACP-methyl_ester hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.58</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19106_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19107_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95008" name="Enoylglutaryl-ACP-methyl_ester reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19107_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19108_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn95009" name="pimeloyl-ACP-methyl_ester hydration/demethylation" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:bioH</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19108_c" stoichiometry="1"/>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd19109_c" stoichiometry="1"/>
<speciesReference species="cpd00116_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Two additional gapfills to reincorporate methanol, via formaldehyde, as formate.
<reaction id="rxn00430" name="methanol:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:Gapfill_RB</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00116_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00055_c" stoichiometry="1"/>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00429" name="Formaldehyde:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:Gapfill_RB</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00055_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Start of the sequence leading from pimeloyl-ACP to biotin
<reaction id="rxn95010" name="pimeloyl-acp:L-alanine C-pimeloyltransferase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.450</html:p>
<html:p>PROTEIN_ASSOCIATION:bioF</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.47</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00035_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19109_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00800_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02312" name="S-Adenosyl-L-methionine:8-amino-7-oxononanoate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.132</html:p>
<html:p>PROTEIN_ASSOCIATION:bioA</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.62</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
<speciesReference species="cpd00800_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00764_c" stoichiometry="1"/>
<speciesReference species="cpd02701_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02277" name="7,8-Diaminononanoate:carbon-dioxide cyclo-ligase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.407</html:p>
<html:p>PROTEIN_ASSOCIATION:bioD</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.3.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00764_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
<speciesReference species="cpd01311_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08180" name="Biotin synthase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.682</html:p>
<html:p>PROTEIN_ASSOCIATION:bioB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.8.1.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
<speciesReference species="cpd00074_c" stoichiometry="1"/>
<speciesReference species="cpd01311_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00060_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00104_c" stoichiometry="1"/>
<speciesReference species="cpd03091_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00792" name="Biotin:CoA ligase (AMP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.412</html:p>
<html:p>PROTEIN_ASSOCIATION:birA</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.2.1.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd03517_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00104_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn06864" name="Biotinyl-5'-AMP:apo-[carboxylase] ligase (AMP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.412</html:p>
<html:p>PROTEIN_ASSOCIATION:birA</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.9/10/11/15</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03517_c" stoichiometry="1"/>
<speciesReference species="cpd12847_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd12848_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%External pimelate uptake appendage
<reaction id="rxn02296" name="6-Carboxyhyxanoate:CoA ligase (AMP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1156</html:p>
<html:p>PROTEIN_ASSOCIATION:bioW</html:p>
<html:p>SUBSYSTEM: Biotin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.2.1.14</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01727_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00782_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Thiamin biosynthesis
%First the pyrimidine branch
<reaction id="rxn09997" name="4-amino-5-hydroxymethyl-2-methylpyrimidine synthetase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.838</html:p>
<html:p>PROTEIN_ASSOCIATION:thiC</html:p>
<html:p>SUBSYSTEM: Thiamin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02140_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00007_c" stoichiometry="0.5"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00229_c" stoichiometry="1"/>
<speciesReference species="cpd00939_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02484" name="ATP:4-amino-5-hydroxymethyl-2-methylpyrimidine 5-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1356</html:p>
<html:p>PROTEIN_ASSOCIATION:thiD</html:p>
<html:p>SUBSYSTEM: Thiamin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.49</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00939_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd02775_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03108" name="ATP:4-amino-2-methyl-5-phosphomethylpyrimidine phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1356</html:p>
<html:p>PROTEIN_ASSOCIATION:thiD</html:p>
<html:p>SUBSYSTEM: Thiamin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd02775_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd02894_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%The thiazole branch
<reaction id="rxn07295" name="glycine oxidase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.499</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.499</html:p>
<html:p>SUBSYSTEM: Thiamin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.4.3.19</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00033_c" stoichiometry="1"/>
<speciesReference species="cpd00015_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00982_c" stoichiometry="1"/>
<speciesReference species="cpd14545_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn09310" name="thiazole phosphate synthesis (aggregate reaction)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1510  and  peg.523 )  or  ( peg.1510  and  peg.730 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:thiG+peg.523</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00084_c" stoichiometry="1"/>
<speciesReference species="cpd08289_c" stoichiometry="1"/>
<speciesReference species="cpd14545_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00035_c" stoichiometry="1"/>
<speciesReference species="cpd02654_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Assembly and phosphorylation
<reaction id="rxn02305" name="2-Methyl-4-amino-5-hydroxymethylpyrimidine-diphosphate:4-methyl-5-" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.408</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.408</html:p>
<html:p>SUBSYSTEM: Thiamin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02654_c" stoichiometry="1"/>
<speciesReference species="cpd02894_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00793_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00438" name="ATP:thiamin-phosphate phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1467</html:p>
<html:p>PROTEIN_ASSOCIATION:thiL</html:p>
<html:p>SUBSYSTEM: Thiamin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.4.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00793_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00056_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%S-adenosyl methionine and methionine metabolism, including salvage which is active as part of spermine and spermidine synthesis
%Reconversion of the homocystein moiety after use in methyl group transfer. Adenosine is currently still an apendage.
<reaction id="rxn00126" name="ATP:L-methione S-adenosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.801 )  or  ( peg.854 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:metK</html:p>
<html:p>SUBSYSTEM: Methionine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.6</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00060_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00141" name="S-Adenosyl-L-homocysteine hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.819</html:p>
<html:p>PROTEIN_ASSOCIATION:sahH</html:p>
<html:p>SUBSYSTEM: Methionine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.3.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00019_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00135_c" stoichiometry="1"/>
<speciesReference species="cpd00182_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn11944" name="Methyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1187</html:p>
<html:p>PROTEIN_ASSOCIATION:metE</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00019_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02738_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
<speciesReference species="cpd02555_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Gapfill reaction to reaminate S-Adenosyl-4-methylthio-2-oxobutanoate produced during biotin synthesis
<reaction id="rxn99997" name="S-Adenosyl-4-methylthio-2-oxobutanoate:glutamate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:Gapfill_RB</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02701_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Spermidine synthesis
<reaction id="rxn00470" name="L-Ornithine Carboxy-lase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.728</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.728</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 4.1.1.17</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00064_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00118_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01406" name="S-Adenosylmethioninamine:putrescine 3-aminopropyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.48 )  or  ( peg.944 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:speE</html:p>
<html:p>SUBSYSTEM: Polyamine_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00118_c" stoichiometry="1"/>
<speciesReference species="cpd00837_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00147_c" stoichiometry="1"/>
<speciesReference species="cpd00264_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Associated methionine salvage
<reaction id="rxn00127" name="S-Adenosyl-L-methionine carboxy-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.190</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.190</html:p>
<html:p>SUBSYSTEM: Polyamine_Metabolism</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.50</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00837_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01022" name="methylthio-D-ribosyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: Methionine_salvage</html:p>
<html:p>PROTEIN_CLASS: 2.4.2.28</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00147_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00128_c" stoichiometry="1"/>
<speciesReference species="cpd02574_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03057" name="5-Methylthio-5-deoxy-D-ribose-1-phosphate ketol-isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1463</html:p>
<html:p>PROTEIN_ASSOCIATION:eif</html:p>
<html:p>SUBSYSTEM: Methionine_Salvage</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02574_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02791_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05104" name="S-Methyl-5-thio-D-ribulose-1-phosphate hydro-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1372</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1372</html:p>
<html:p>SUBSYSTEM: Methionine_Salvage</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.109</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02791_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11295_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05105" name="2,3-diketo-5-methylthiopentyl-1-phosphate enolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1370</html:p>
<html:p>PROTEIN_ASSOCIATION:masA</html:p>
<html:p>SUBSYSTEM: Methionine_Salvage</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.77</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11295_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11296_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05106" name="2-hydroxy-3-keto-5-methylthiopentenyl-1-phosphate phophatase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1370</html:p>
<html:p>PROTEIN_ASSOCIATION:masA</html:p>
<html:p>SUBSYSTEM: Methionine_Salvage</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.77</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11296_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11255_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05092" name="1,2-dihydroxy-5-(methylthio)pent-1-en-3-one:oxygen oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1369</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1369</html:p>
<html:p>SUBSYSTEM: Methionine_Salvage</html:p>
<html:p>PROTEIN_CLASS: 1.13.11.54</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd11255_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00869_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05108" name="methionine salvage" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: </html:p>
<html:p>PROTEIN_ASSOCIATION: </html:p>
<html:p>SUBSYSTEM: Methionine_salvage</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.5 or 2.6.1.57</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00869_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00060_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Lipoic acid synthesis, transferring octanoate from ACP directly (and only) to the H-protein of Gcv
<reaction id="rxn14000" name="Octanoyl-GcvH synthesis" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:LipM</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11470_c" stoichiometry="1"/>
<speciesReference species="cpd18001_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd18002_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Sulfuration of octanoyl-GcvH to create funtional lipoic acid, using quinone for now as electron source.
<reaction id="rxn14001" name="Lipoylprotein synthesis" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:LipA</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="2"/>
<speciesReference species="cpd00074_c" stoichiometry="2"/>
<speciesReference species="cpd18002_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00060_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd03091_c" stoichiometry="2"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
<speciesReference species="cpd12005_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Folate (THF) synthesis
%Sequence from chorismate to aminobenzoate, a key precursor input to total THF synthesis
<reaction id="rxn01257" name="chorismate:L-glutamine aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.400</html:p>
<html:p>PROTEIN_ASSOCIATION:trpG</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00053_c" stoichiometry="1"/>
<speciesReference species="cpd00216_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd08210_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03841" name="4-amino-4-deoxychorismate pyruvate-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.1.3.38</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd08210_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00443_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Sequence from GTP to THF
<reaction id="rxn00302" name="GTP 7,8-8,9-dihydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.178</html:p>
<html:p>PROTEIN_ASSOCIATION:folE</html:p>
<html:p>SUBSYSTEM: Pterin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00038_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd03518_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03419" name="Formamidopyrimidine nucleoside triphosphate 7,8-8,9-dihydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.178</html:p>
<html:p>PROTEIN_ASSOCIATION:folE</html:p>
<html:p>SUBSYSTEM: Pterin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd03518_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03519_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03421" name="GTP 7,8-8,9-dihydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.178</html:p>
<html:p>PROTEIN_ASSOCIATION:folE</html:p>
<html:p>SUBSYSTEM: Pterin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03519_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd03666_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03174" name="2-Amino-4-hydroxy-6-(erythro-1,2,3-trihydroxypropyl)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.178</html:p>
<html:p>PROTEIN_ASSOCIATION:folE</html:p>
<html:p>SUBSYSTEM: Pterin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.16</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03666_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02978_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03167" name="2-Amino-4-hydroxy-6-(erythro-1,2,3-trihydroxypropyl)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="3"/>
<speciesReference species="cpd02978_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="3"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
<speciesReference species="cpd02961_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02504" name="2-Amino-4-hydroxy-6-(D-erythro-1,2,3-trihydroxypropyl)-7,8-" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.1.2.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02961_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00229_c" stoichiometry="1"/>
<speciesReference species="cpd00954_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02503" name="ATP:2-amino-4-hydroxy-6-hydroxymethyl-7,8-dihydropteridine" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.125</html:p>
<html:p>PROTEIN_ASSOCIATION:folK</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.6.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00954_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd02920_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02201" name="2-Amino-4-hydroxy-6-hydroxymethyl-7,8-dihydropteridine-" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1028</html:p>
<html:p>PROTEIN_ASSOCIATION:folP</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.15</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00443_c" stoichiometry="1"/>
<speciesReference species="cpd02920_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00683_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01603" name="7,8-dihydropteroate:L-glutamate ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1417</html:p>
<html:p>PROTEIN_ASSOCIATION:folC</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.12</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00683_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00330_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00686" name="5,6,7,8-Tetrahydrofolate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.704</html:p>
<html:p>PROTEIN_ASSOCIATION:udh</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.5.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00330_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01602" name="Dihydrofolate:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.704</html:p>
<html:p>PROTEIN_ASSOCIATION:udh</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.5.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00330_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00393_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Two glutamate ligase appendages. THF probably has a few glutamates attached, but unclear how many.
<reaction id="rxn00689" name="Tetrahydrofolate:L-glutamate gamma-ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1417</html:p>
<html:p>PROTEIN_ASSOCIATION:folC</html:p>
<html:p>SUBSYSTEM: Folate_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.17</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00087_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd06227_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01210" name="10-Formyltetrahydrofolate:L-glutamate ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1417</html:p>
<html:p>PROTEIN_ASSOCIATION:folC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.12</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00201_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03524_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Disconnected reaction involving dihydrobiopterin
<reaction id="rxn03236" name="4a-hydroxytetrahydrobiopterin hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.37</html:p>
<html:p>PROTEIN_ASSOCIATION:phhB</html:p>
<html:p>SUBSYSTEM: Pterin_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.96</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03897_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00231_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Riboflavin synthesis
%Synthesis of butanone moiety from ribulose5P, as input to lumazine synthesis
<reaction id="rxn05040" name="3,4-Dihydroxy-2-butanone 4-phosphate synthase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.254</html:p>
<html:p>PROTEIN_ASSOCIATION:ribA</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 4.1.99.12</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00171_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11225_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Full sequence from GTP to FAD
<reaction id="rxn00300" name="GTP 7,8-8,9-dihydrolase (pyrophosphate-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.254</html:p>
<html:p>PROTEIN_ASSOCIATION:ribA</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="3"/>
<speciesReference species="cpd00038_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00047_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00957_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02475" name="2,5-Diamino-6-hydroxy-4-(5-phosphoribosylamino)-pyrimidine" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.322</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.322</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 3.5.4.26</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00957_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
<speciesReference species="cpd00931_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02474" name="5-amino-6-(5-phosphoribitylamino)uracil:NADP+ 1'-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.109 )  or  ( peg.322 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.109</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.193</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd02720_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00931_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05039" name="pyrimidine phosphatase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02720_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02882_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03080" name="6,7-Dimethyl-8-(1-D-ribityl)lumazine:6,7-dimethyl-8-(1-D-ribityl)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.104</html:p>
<html:p>PROTEIN_ASSOCIATION:ribH</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.78</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02882_c" stoichiometry="1"/>
<speciesReference species="cpd11225_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02656_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00048" name="6,7-Dimethyl-8-(1-D-ribityl)lumazine:6,7-dimethyl-8-(1-D-ribityl)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1185</html:p>
<html:p>PROTEIN_ASSOCIATION:ribC</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02656_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00220_c" stoichiometry="1"/>
<speciesReference species="cpd02882_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00392" name="ATP:riboflavin 5'-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.110</html:p>
<html:p>PROTEIN_ASSOCIATION:ribF</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.26</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00220_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00050_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00122" name="ATP:FMN adenylyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.110</html:p>
<html:p>PROTEIN_ASSOCIATION:ribF</html:p>
<html:p>SUBSYSTEM: Riboflavin,_FMN_and_FAD_metabolism</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00050_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00015_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Porphyrin synthesis (leading to Hemes etc)
%C5 pathway from glutamate
<reaction id="rxn06937" name="L-Glutamate:tRNA(Glu) ligase (AMP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.850</html:p>
<html:p>PROTEIN_ASSOCIATION:gltX</html:p>
<html:p>SUBSYSTEM: Porphyrin_synthesis_C5_pathway</html:p>
<html:p>PROTEIN_CLASS: 6.1.1.17</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11912_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd12227_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn06591" name="L-glutamate-semialdehyde: NADP+" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.893</html:p>
<html:p>PROTEIN_ASSOCIATION:hemA</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.70</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd12227_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd02345_c" stoichiometry="1"/>
<speciesReference species="cpd11912_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01629" name="(S)-4-Amino-5-oxopentanoate 4,5-aminomutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.574</html:p>
<html:p>PROTEIN_ASSOCIATION:gsa</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 5.4.3.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00338_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02345_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Sequence from aminolevulinate to Heme A
<reaction id="rxn00029" name="5-Aminolevulinate hydro-lyase(adding 5-aminolevulinate and" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1460</html:p>
<html:p>PROTEIN_ASSOCIATION:hemB</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.24</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00338_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00689_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00060" name="Porphobilinogen ammonia-lyase (polymerizing)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.196</html:p>
<html:p>PROTEIN_ASSOCIATION:hemC</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.61</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00689_c" stoichiometry="4"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="4"/>
<speciesReference species="cpd00755_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02264" name="Hydroxymethylbilane hydro-lyase(cyclizing)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1228</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1228</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.75</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00755_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00774_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02288" name="Uroporphyrinogen-III carboxy-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.242</html:p>
<html:p>PROTEIN_ASSOCIATION:dcuP</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.37</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="4"/>
<speciesReference species="cpd00774_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="4"/>
<speciesReference species="cpd02083_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn04704" name="coproporphyrinogen-III:S-adenosyl-L-methionine" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1470</html:p>
<html:p>PROTEIN_ASSOCIATION:hemN</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.3.99.22</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="2"/>
<speciesReference species="cpd02083_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="2"/>
<speciesReference species="cpd00060_c" stoichiometry="2"/>
<speciesReference species="cpd00791_c" stoichiometry="1"/>
<speciesReference species="cpd03091_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02303" name="Coproporphyrinogen:oxygen oxidoreductase(decarboxylating)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.3.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd02083_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00011_c" stoichiometry="2"/>
<speciesReference species="cpd00791_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02304" name="Protoporphyrinogen-IX:oxygen oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1398</html:p>
<html:p>PROTEIN_ASSOCIATION:hemG</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.3.3.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="3"/>
<speciesReference species="cpd00791_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="6"/>
<speciesReference species="cpd01476_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00224" name="Protoporphyrin ferro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.661</html:p>
<html:p>PROTEIN_ASSOCIATION:hemH</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.99.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd01476_c" stoichiometry="1"/>
<speciesReference species="cpd10515_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00028_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08707" name="Heme O synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.119</html:p>
<html:p>PROTEIN_ASSOCIATION:ctaB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00028_c" stoichiometry="1"/>
<speciesReference species="cpd00350_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd11313_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10048" name="Heme A synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.118</html:p>
<html:p>PROTEIN_ASSOCIATION:ctaA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd11313_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11312_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Sequence to siroheme, branching from main Heme sequence at uroporphyrinogen III
<reaction id="rxn02287" name="S-Adenosyl-L-methionine:uroporphyrin-III C-methyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.159</html:p>
<html:p>PROTEIN_ASSOCIATION:cobA</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.107</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="2"/>
<speciesReference species="cpd00774_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00019_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd01620_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02774" name="S-Adenosyl-L-methionine:uroporphyrin-III C-methyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.159 )  or  ( peg.861 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:cobA</html:p>
<html:p>SUBSYSTEM: Coenzyme_B12_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.76</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd01620_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03426_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02056" name="sirohydrochlorin ferrochetalase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.159 )  or  ( peg.861 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:cobA</html:p>
<html:p>SUBSYSTEM: Coenzyme_B12_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.99.1.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03426_c" stoichiometry="1"/>
<speciesReference species="cpd10515_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00557_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Sequence to corproporphyrinogen from hydroxymethylbilane, possible appendage sidebranch off main Heme sequence
<reaction id="rxn02265" name="Hydroxymethylbilane hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION: Spontaneous</html:p>
<html:p>PROTEIN_ASSOCIATION: Spontaneous</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00755_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd03414_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03384" name="Uroporphyrinogen I carboxy-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.242</html:p>
<html:p>PROTEIN_ASSOCIATION:dcuP</html:p>
<html:p>SUBSYSTEM: Heme_and_Siroheme_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.37</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="4"/>
<speciesReference species="cpd03414_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="4"/>
<speciesReference species="cpd03416_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Vitamin B6 synthesis, via the DXP dependent pathway. Aquifex possesses the key condensation enzymes PdxJ/A, but a few gapfills of common reaction types were required
<reaction id="rxn01331" name="D-erythrose 4-phosphate:NAD+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.739</html:p>
<html:p>PROTEIN_ASSOCIATION:gap</html:p>
<html:p>SUBSYSTEM: Pyridoxin_(Vitamin_B6)_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.2.1.72</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00236_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd02147_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02939" name="4-phospho-D-erythronate:NAD+ 2-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:Gapfill_RB2010</html:p>
<html:p>SUBSYSTEM: Pyridoxin_(Vitamin_B6)_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.290</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd02147_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03445" name="O-Phospho-4-hydroxy-L-threonine:2-oxoglutarate aminotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:Gapfill_RB2010</html:p>
<html:p>SUBSYSTEM: Pyridoxin_(Vitamin_B6)_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.1.52</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd03606_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd03607_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03951" name="NAD-dependent threonine 4-phosphate dehydrogenase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.595</html:p>
<html:p>PROTEIN_ASSOCIATION:pdxA</html:p>
<html:p>SUBSYSTEM: Pyridoxin_(Vitamin_B6)_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.262</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd03607_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd04539_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05116" name="rxn05116" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd04539_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd08449_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn04070" name="pyridoxine 5'-phosphate synthase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.997</html:p>
<html:p>PROTEIN_ASSOCIATION:pdxJ</html:p>
<html:p>SUBSYSTEM: Pyridoxin_(Vitamin_B6)_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.6.99.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd08289_c" stoichiometry="1"/>
<speciesReference species="cpd08449_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00478_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00209" name="pyridoxine 5'-phosphate oxidase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:Gapfill_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:Gapfill_RB2010</html:p>
<html:p>SUBSYSTEM: Pyridoxin_(Vitamin_B6)_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.4.3.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00478_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00016_c" stoichiometry="1"/>
<speciesReference species="cpd00025_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Appendage to hydroxythreonine
<reaction id="rxn03446" name="O-Phospho-4-hydroxy-L-threonine phospho-lyase (adding water)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.315 )  or  ( peg.439 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.315</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd03607_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03608_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Menaquinone synthesis (DMK7). This subsystem include many gapfills, but Aquifex has been experimentally shown to possess DMK-7. 
<reaction id="rxn01258" name="Chorismate hydroxymutase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 5.4.4.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00216_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00658_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn11702" name="2-succinyl-5-enolpyruvyl-6-hydroxy-3-cyclohexene-1-carboxylate synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00024_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00658_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd16335_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn11703" name="2-succinyl-6-hydroxy-2,4-cyclohexadiene-1-carboxylate synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.99.20</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd16335_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd03451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02832" name="O-succinylbenzoate-CoA synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.113</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01772_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02831" name="O-Succinylbenzoate:CoA ligase (AMP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 6.2.1.26</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01772_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd02021_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05024" name="Naphthoate synthase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.3.36</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02021_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11217_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05023" name="1,4-dihydroxy-2-naphthoyl-CoA thioesterase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 3.1.2.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11217_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02295_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn15000" name="1,4-dihydroxy-2-naphthoate octaprenyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: Menaquinone_synthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02295_c" stoichiometry="1"/>
<speciesReference species="cpd02590_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn15001" name="S-adenosylmethione:2-demethylmenaquinone-7 methyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.245 )  or  ( peg.886 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.245</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00019_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Disconnected ubiquinone reactions. Not clear if these are real, as it has been shown Aquifes uses (mainly?) (de-methyl)menaquinone rather than ubiquinone.
<reaction id="rxn03893" name="Hydroxybenzoate octaprenyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.39</html:p>
<html:p>PROTEIN_ASSOCIATION:ubiA</html:p>
<html:p>SUBSYSTEM: Ubiquinone_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00136_c" stoichiometry="1"/>
<speciesReference species="cpd02557_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd03443_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03393" name="Octaprenyl-hydroxybenzoate decarboxylase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1122 )  or  ( peg.386 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1122</html:p>
<html:p>SUBSYSTEM: Ubiquinone_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.1.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03443_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd03444_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03397" name="UDP-L-rhamnose:flavonol-3-O-D-glucoside L-rhamnosyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.245 )  or  ( peg.886 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.245</html:p>
<html:p>SUBSYSTEM: Ubiquinone_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
<speciesReference species="cpd03447_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00019_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd03448_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%A disconnected phyloquinone reaction, possibly of relevance as the DMK7 form Aquifex uses has a few saturated bonds at the end of the isoprene tail.
<reaction id="rxn04674" name="rxn04674" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1020 )  or  ( peg.245 )  or  ( peg.886 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1020</html:p>
<html:p>SUBSYSTEM: Menaquinone_and_Phylloquinone_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.1.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00017_c" stoichiometry="1"/>
<speciesReference species="cpd09410_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00019_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01401_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%A disconnected CoB:CoM reaction. Genes code for a heterodisulfide reductase, possibly related to the glycine cycle
<reaction id="rxn03126" name="Coenzyme B:coenzyme M:methanophenazine oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.287  and  peg.288  and  peg.289  and  peg.290  and  peg.292  and  peg.293 )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.287+peg.288+peg.289+hdrA+hdrC+hdrB</html:p>
<html:p>SUBSYSTEM: Methanogenesis</html:p>
<html:p>PROTEIN_CLASS: 1.8.98.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02935_c" stoichiometry="1"/>
<speciesReference species="cpd08702_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02246_c" stoichiometry="1"/>
<speciesReference species="cpd02817_c" stoichiometry="1"/>
<speciesReference species="cpd08701_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%%%%Cellular encapsulation
%%%The DOXP pathway for synthesis of isoprenoids, used as membrane tails/anchors for quinones and heme, and to transport peptidoglycan across the membrane
<reaction id="rxn03909" name="1-Deoxy-D-xylulose-5-phosphate pyruvate-lyase (carboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.613</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.613</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.2.1.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00020_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00102_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd08289_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03958" name="1-Deoxy-D-xylulose-5-phosphate isomeroreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.297</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.297</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.267</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd08286_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd08289_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03907" name="CTP: 2-C-Methyl-D-erythritol 4-phosphate cytidylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.922</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.922</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.60</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd08286_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd08287_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03908" name="ATP: 4-(Cytidine 5'-diphospho)-2-C-methyl-D-erythritol" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.637</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.637</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.148</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd08287_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd08288_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03910" name="2-Phospho-4-(cytidine 5'-diphospho)-2-C-methyl-D-erythritol" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.667</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.667</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 4.6.1.12</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd08288_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd08301_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05293" name="MECDPDH" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1076</html:p>
<html:p>PROTEIN_ASSOCIATION:gcpE</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd08301_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd08615_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08756" name="1-hydroxy-2-methyl-2-(E)-butenyl 4-diphosphate reductase (ipdp)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1206</html:p>
<html:p>PROTEIN_ASSOCIATION:lytB</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.17.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd08615_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn04113" name="isopentenyl-diphosphate:NAD(P)+ oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1206</html:p>
<html:p>PROTEIN_ASSOCIATION:lytB</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.17.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd08615_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08352" name="1-hydroxy-2-methyl-2-(E)-butenyl 4-diphosphate reductase (dmpp)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1206</html:p>
<html:p>PROTEIN_ASSOCIATION:lytB</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.17.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd08615_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00202_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn04996" name="dimethyallyl diphosphate:NADP+ oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1206</html:p>
<html:p>PROTEIN_ASSOCIATION:lytB</html:p>
<html:p>SUBSYSTEM: DOXP_branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 1.17.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd08615_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00202_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01213" name="Dimethylallyl-diphosphate:isopentenyl-diphosphate" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.528 )  or  ( peg.621 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ispA</html:p>
<html:p>SUBSYSTEM: Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
<speciesReference species="cpd00202_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00283_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01466" name="Geranyl-diphosphate:isopentenyl-diphosphate geranyltrans-transferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.528 )  or  ( peg.621 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ispA</html:p>
<html:p>SUBSYSTEM: Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
<speciesReference species="cpd00283_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00350_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01486" name="trans,trans-Farnesyl-diphosphate:isopentenyl-diphosphate" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.528 )  or  ( peg.621 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ispA</html:p>
<html:p>SUBSYSTEM: Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.29</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
<speciesReference species="cpd00350_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00289_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05287" name="GGTT" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.528 )  or  ( peg.621 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ispA</html:p>
<html:p>SUBSYSTEM: Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
<speciesReference species="cpd00289_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd02591_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03892" name="PPTT" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.528 )  or  ( peg.621 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ispA</html:p>
<html:p>SUBSYSTEM: Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.33</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
<speciesReference species="cpd02591_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00906_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03891" name="trans-hexaprenyltranstransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.528 )  or  ( peg.621 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ispA</html:p>
<html:p>SUBSYSTEM: Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.30</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
<speciesReference species="cpd00906_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd02590_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn12008" name="rxn12008" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.528 )  or  ( peg.621 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:ispA</html:p>
<html:p>SUBSYSTEM: Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="1"/>
<speciesReference species="cpd02590_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd02557_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Adding 8 isopentenyl groups to generate the undecaprenyl tail to transport peptidoglycan building blocks through the membrane
<reaction id="rxn99998" name="di-trans,poly-cis-Decaprenyl-diphosphate:isopentenyl-diphosphate" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.870</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.870</html:p>
<html:p>SUBSYSTEM: Mevalonate_Branch_of_Isoprenoid_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.31</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00113_c" stoichiometry="8"/>
<speciesReference species="cpd00350_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="8"/>
<speciesReference species="cpd02229_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Phospholipid membrane synthesis
%%Synthesis of the glycerol 3-phopshate backbones to which the fatty acid tails (synthesized below) are later attached.
%Reactions are redundant, with 5 different reducants included by SEED for the reduction from glycerone to glycerol.
<reaction id="rxn00612" name="sn-Glycerol-3-phosphate:NADP+ 2-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1135</html:p>
<html:p>PROTEIN_ASSOCIATION:gspA</html:p>
<html:p>SUBSYSTEM: Glycerol_and_Glycerol-3-phosphate_Uptake_and_Utilization</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.94</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00611" name="sn-Glycerol-3-phosphate:NAD+ 2-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1135</html:p>
<html:p>PROTEIN_ASSOCIATION:gspA</html:p>
<html:p>SUBSYSTEM: Glycerol_and_Glycerol-3-phosphate_Uptake_and_Utilization</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16023" name="glycerol-3-phosphate dehydrogenase (demethylmenaquinone)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1138</html:p>
<html:p>PROTEIN_ASSOCIATION:glpC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.99.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16024" name="glycerol-3-phosphate dehydrogenase (menaquinone)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1138</html:p>
<html:p>PROTEIN_ASSOCIATION:glpC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.99.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00616" name="sn-Glycerol-3-phosphate:(acceptor) 2-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1138</html:p>
<html:p>PROTEIN_ASSOCIATION:glpC</html:p>
<html:p>SUBSYSTEM: Glycerol_and_Glycerol-3-phosphate_Uptake_and_Utilization</html:p>
<html:p>PROTEIN_CLASS: 1.1.99.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00015_c" stoichiometry="1"/>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
<speciesReference species="cpd00982_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Two appendage reactions from glycerol 3-phosphate, to glycerol and to UDP-glycerol.
<reaction id="rxn00615" name="ATP:glycerol 3-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.321</html:p>
<html:p>PROTEIN_ASSOCIATION:glpK</html:p>
<html:p>SUBSYSTEM: Glycerol_and_Glycerol-3-phosphate_Uptake_and_Utilization</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.30</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00100_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00621" name="CTP:sn-glycerol-3-phosphate cytidylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.959</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.959</html:p>
<html:p>SUBSYSTEM: Teichoic_and_lipoteichoic_acids_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.39</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00402_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Attaching pantetheine to ACP
<reaction id="rxn06023" name="CoA:apo-[acyl-carrier-protein] pantetheinephosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.571</html:p>
<html:p>PROTEIN_ASSOCIATION:acpS</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.7.8.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd12370_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00045_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00137" name="Adenosine 3',5'-bisphosphate 3'(2')-phosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.244</html:p>
<html:p>PROTEIN_ASSOCIATION:cysQ</html:p>
<html:p>SUBSYSTEM: Inorganic_Sulfur_Assimilation</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00045_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Sequence generating malonyl-ACP from HCO3 and acetyl-CoA
<reaction id="rxn06672" name="biotin-carboxyl-carrier-protein:carbon-dioxide ligase (ADP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.412  and  peg.954 )</html:p>
<html:p>PROTEIN_ASSOCIATION:birA+accB</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 6.3.4.14</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00242_c" stoichiometry="1"/>
<speciesReference species="cpd12848_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd12543_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn06673" name="Acetyl-CoA:carbon-dioxide ligase (ADP-forming)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.329  and  peg.839 )</html:p>
<html:p>PROTEIN_ASSOCIATION:accD+accA</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 6.4.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd12543_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00070_c" stoichiometry="1"/>
<speciesReference species="cpd12848_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05465" name="malonyl-ACP:[acyl-carrier-protein] transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00070_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Main fatty acid synthesis sequences, starting with transfer of acetyl from CoA to ACP, followed by sequential chain lengthening reactions (via malonyl-insertions).
<reaction id="rxn05349" name="acetyl-CoA:[acyl-carrier-protein] S-acetyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.38</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00022_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd11494_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Basic pathway to unsaturated, even carbon number FA's.
<reaction id="rxn05347" name="Acyl-[acyl-carrier-protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
<speciesReference species="cpd11494_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11488_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05339" name="(3R)-3-Hydroxybutanoyl-[acyl-carrier protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11478_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11488_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05329" name="(3R)-3-Hydroxybutanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.58</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11478_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11465_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05322" name="Butyryl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11465_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11464_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05346" name="butyryl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11464_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11486_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05337" name="(3R)-3-Hydroxyhexanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11479_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11486_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05330" name="(3R)-3-Hydroxybutanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11479_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11473_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05326" name="Hexanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11473_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11472_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05350" name="hexanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11472_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11490_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05341" name="(3R)-3-Hydroxyoctanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11483_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11490_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05334" name="(3R)-3-Hydroxybutanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11483_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11471_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05325" name="Octanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11471_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11470_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05343" name="Octanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11470_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11487_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05338" name="(3R)-3-Hydroxydecanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11482_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11487_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05333" name="(3R)-3-Hydroxybutanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11482_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11475_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05327" name="Decanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11475_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11474_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05348" name="Decanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11474_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11489_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05340" name="(3R)-3-Hydroxydodecanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11480_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11489_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05331" name="(3R)-3-Hydroxybutanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11480_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11469_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05324" name="Dodecanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11469_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11468_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05345" name="dodecanoyl-[acyl-carrier-protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11468_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11491_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05342" name="(3R)-3-Hydroxytetradecanoyl-[acyl-carrier-protein]:NADP+" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11484_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11491_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05335" name="(3R)-3-Hydroxypalmitoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11484_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11467_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05323" name="Tetradecanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11467_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11466_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05344" name="Tetradecanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11466_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11485_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05336" name="(3R)-3-Hydroxypalmitoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11481_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11485_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05332" name="(3R)-3-Hydroxypalmitoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11481_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11477_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05328" name="Hexadecanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11477_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11476_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05460" name="3-Oxooctodecanoyl-ACP:malonyl-[acyl-carrier-protein] C-acyltransferase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11476_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd11570_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05461" name="3-Hydroxyoctodecanoyl-ACP:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11570_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11571_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05462" name="trans-Octodec-2-enoyl-ACP hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11571_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd11572_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05464" name="trans-Octodec-2-enoyl-ACP:NAD+ oxidoreductase (A-specific)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11572_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd11573_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17000" name="3-Oxodecadecanoyl-ACP:malonyl-[acyl-carrier-protein] C-acyltransferase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11573_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19001_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17001" name="3-Hydroxydecadecanoyl-ACP:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19001_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19002_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17002" name="trans-Decadec-2-enoyl-ACP hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19002_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19003_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17003" name="trans-Decadec-2-enoyl-ACP:NAD+ oxidoreductase (A-specific)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19003_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19004_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%The synthesis of n-7 unsaturated FA's with even numbered chain lengths, starting from isomerization of trans-2-decenoyl-ACP to cis-3-decenoyl-ACP
<reaction id="rxn17200" name="Decenoyl-[acyl-carrier protein] isomerase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAPFILL_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11475_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd19200_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17201" name="Dec-3-enoyl - malonyl [acyl-carrier-protein] condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19200_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19201_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17202" name="3-Oxododec-5-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19202_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19201_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17203" name="3-Hydroxydodec-5-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19202_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19203_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17204" name="trans-Dodec-2,5-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19203_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19204_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17205" name="dodec-5-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19204_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19205_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="17206" name="3-Oxotetradec-7-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19206_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19205_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17207" name="3-Hydroxytetradec-7-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19206_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19207_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17208" name="trans-Tetradec-2,7-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19207_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19208_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17209" name="tetradec-7-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19208_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19209_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17210" name="3-Oxohexadec-9-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19210_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19209_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17211" name="3-Hydroxyhexadec-9-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19210_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19211_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17212" name="trans-Hexadec-2,9-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19211_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19212_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17213" name="hexadec-9-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19212_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19213_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17214" name="3-Oxooctadec-11-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19213_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19214_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17215" name="3-Hydroxyoctadec-11-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19214_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19215_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17216" name="trans-Octadec-2,11-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19215_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19216_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17217" name="octadec-11-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19216_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19217_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17218" name="3-Oxodecadec-13-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19217_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19218_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17219" name="3-Hydroxydecadec-13-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19218_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19219_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17220" name="trans-Decadec-2,13-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19219_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19220_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%The synthesis of n-9 unsaturated FA's with even numbered chain lengths, starting from isomerization of trans-2-dodecenoyl-ACP to cis-3-dodecenoyl-ACP
<reaction id="rxn17250" name="Decenoyl-[acyl-carrier protein] isomerase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAPFILL_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11469_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd19250_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17251" name="dodec-3-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19250_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19251_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="17252" name="3-Oxotetradec-5-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19252_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19251_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17253" name="3-Hydroxytetradec-5-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19252_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19253_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17254" name="trans-Tetradec-2,5-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19253_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19254_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17255" name="tetradec-5-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19254_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19255_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17256" name="3-Oxohexadec-7-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19256_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19255_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17257" name="3-Hydroxyhexadec-7-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19256_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19257_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17258" name="trans-Hexadec-2,7-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19257_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19258_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17259" name="hexadec-7-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19258_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19259_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17260" name="3-Oxooctadec-9-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19259_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19260_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17261" name="3-Hydroxyoctadec-9-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19260_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19261_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17262" name="trans-Octadec-2,9-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19261_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19262_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17263" name="octadec-9-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19262_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19263_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17264" name="3-Oxodecadec-11-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19263_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19264_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17265" name="3-Hydroxydecadec-11-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19264_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19265_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17266" name="trans-Decadec-2,11-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19265_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19266_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17267" name="decadec-11-enoyl - malonyl [acyl-carrier-protein]-condensation" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19266_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19267_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17268" name="3-Oxododecadec-13-enoyl-[acyl-carrier-protein]:NADPH reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19267_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19268_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17269" name="3-Hydroxydodecadec-13-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19268_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19269_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17270" name="trans-Dodecadec-2,13-dienoyl-[acyl-carrier protein] reductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19269_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19270_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Here start the synthesis of saturated FA's of uneven chain lengths from propionyl-CoA. First step is synthesis of prop-CoA from butanoate.
<reaction id="rxn05940" name="2-oxobutanoate:ferredoxin 2-oxidoreductase (CoA-propionylating)" reversible="true">
<notes>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: 1.2.7.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00094_c" stoichiometry="1"/>
<speciesReference species="cpd11621_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00086_c" stoichiometry="1"/>
<speciesReference species="cpd11620_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17400" name="propionyl-CoA:[acyl-carrier-protein] S-propionyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.38</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00086_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19400_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%First malonyl insertion from Mal-Coa, and so on.
<reaction id="rxn17401" name="Acyl-[acyl-carrier-protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
<speciesReference species="cpd19400_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19401_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17402" name="(3R)-3-Hydroxypentanoyl-[acyl-carrier protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19402_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19401_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17403" name="(3R)-3-Hydroxypentanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.58</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19402_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19403_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17404" name="Pentanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19403_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19404_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17405" name="pentanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19404_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19405_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17406" name="(3R)-3-Hydroxyheptanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19406_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19405_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17407" name="(3R)-3-Hydroxyheptanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19406_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19407_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17408" name="Heptanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19407_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19408_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17409" name="heptanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19408_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19409_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17410" name="(3R)-3-Hydroxynonanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19410_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19409_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17411" name="(3R)-3-Hydroxynonanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19410_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19411_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17412" name="Nonanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19411_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19412_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17413" name="Nonanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19412_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19413_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17414" name="(3R)-3-Hydroxyundecanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19414_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19413_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17415" name="(3R)-3-Hydroxyundecanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19414_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19415_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17416" name="Undecanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19415_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19416_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17417" name="Undecanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19416_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19417_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17418" name="(3R)-3-Hydroxytridecanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19418_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19417_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17419" name="(3R)-3-Hydroxytridecanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19418_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19419_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17420" name="Tridecanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19419_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19420_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17421" name="tridecanoyl-[acyl-carrier-protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19420_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19421_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17422" name="(3R)-3-Hydroxypentadecanoyl-[acyl-carrier-protein]:NADP+" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19422_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19421_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17423" name="(3R)-3-Hydroxypentanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19422_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19423_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17424" name="Pentadecanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19423_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19424_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17425" name="Pentadecanoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19424_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19425_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17426" name="(3R)-3-Hydroxyheptadecanoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19426_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17427" name="(3R)-3-Hydroxyheptadecanoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19426_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19427_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17428" name="Heptadecanoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19427_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19428_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17429" name="3-Oxononadecanoyl-ACP:malonyl-[acyl-carrier-protein] C-acyltransferase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19428_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19429_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17430" name="3-Hydroxynonadecanoyl-ACP:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19429_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19430_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17431" name="trans-Nonadec-2-enoyl-ACP hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19430_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19431_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17432" name="trans-Nonadec-2-enoyl-ACP:NAD+ oxidoreductase (A-specific)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19431_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19432_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17433" name="3-Oxoundecadecanoyl-ACP:malonyl-[acyl-carrier-protein] C-acyltransferase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19432_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19433_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17434" name="3-Hydroxyundecadecanoyl-ACP:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19433_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19434_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17435" name="trans-Undecadec-2-enoyl-ACP hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19434_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19435_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17436" name="trans-Undecadec-2-enoyl-ACP:NAD+ oxidoreductase (A-specific)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19435_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19436_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Here begins the synthesis of n-8 unsaturated FA's of uneven chain lenghts, starting from isomerization of Undec-2-enoyl-ACP
<reaction id="rxn17500" name="Undecenoyl-[acyl-carrier protein] isomerase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAPFILL_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19415_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd19500_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17501" name="Undec-3-enoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19500_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19501_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17502" name="(3R)-3-Hydroxytridec-5-enoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19502_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19501_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17503" name="(3R)-3-Hydroxytridec-5-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19502_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19503_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17504" name="Tridec-5-enoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19503_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19504_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17505" name="tridec-5-enoyl-[acyl-carrier-protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19504_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19505_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17506" name="(3R)-3-Hydroxypentadec-7-enoyl-[acyl-carrier-protein]:NADP+" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19506_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19505_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17507" name="(3R)-3-Hydroxypentadec-7-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19506_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19507_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17508" name="Pentadec-7-enoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19507_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19508_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17509" name="Pentadec-7-enoyl-[acyl-carrier protein]:malonyl-[acyl-carrier-protein]" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19508_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd19509_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17510" name="(3R)-3-Hydroxyheptadec-9-enoyl-[acyl-carrier-protein]:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.100</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19510_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19509_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17511" name="(3R)-3-Hydroxyheptadec-9-enoyl-[acyl-carrier-protein] hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.85</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19510_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19511_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17512" name="Heptadec-9-enoyl-[acyl-carrier protein]:malonyl-CoA" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: Fatty_Acid_Biosynthesis_FASII</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19511_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19512_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17513" name="3-Oxononadec-11-enoyl-ACP:malonyl-[acyl-carrier-protein] C-acyltransferase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19512_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19513_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17514" name="3-Hydroxynonadec-11-enoyl-ACP:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19513_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19514_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17515" name="trans-Nonadec-2,11-denoyl-ACP hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19514_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19515_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17516" name="trans-Nonadec-11-enoyl-ACP:NAD+ oxidoreductase (A-specific)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19515_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19516_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17517" name="3-Oxoundecadec-13-enoyl-ACP:malonyl-[acyl-carrier-protein] C-acyltransferase (decarboxylating)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1193  and  peg.763 )</html:p>
<html:p>PROTEIN_ASSOCIATION:fabF+fabH</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19516_c" stoichiometry="1"/>
<speciesReference species="cpd11492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19517_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17518" name="3-Hydroxyundecadec-13-enoyl-ACP:NADP+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19517_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd19518_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17519" name="trans-Undecadec-2,11-dienoyl-ACP hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.43</html:p>
<html:p>PROTEIN_ASSOCIATION:fabZ</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19518_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19519_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17520" name="trans-Undecadec-2,13-dienoyl-ACP:NAD+ oxidoreductase (A-specific)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1085</html:p>
<html:p>PROTEIN_ASSOCIATION:fabI</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.3.1.0</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19519_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19520_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Here start the outflows from FA's to lipids, starting with transformations of acyl-ACP to acyl-CoA.
<reaction id="rxn05457" name="tetradecanoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd11466_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd01695_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05458" name="hexadecanoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.2</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd11476_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00134_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05459" name="octadecanoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd11573_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00327_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17050" name="decadecanoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19004_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19050_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17300" name="hexadec-9-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19212_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19300_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17301" name="octadec-11-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19216_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19301_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17302" name="decadec-13-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19220_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19302_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17350" name="hexadec-7-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19258_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19350_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17351" name="octadec-9-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19262_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19351_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17352" name="decadec-11-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19266_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19352_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17353" name="dodedadec-13-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19270_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19353_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17470" name="nonadecanoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19432_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19470_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17471" name="undecadecanoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19436_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19471_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17550" name="undecadec-13-enoyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.618</html:p>
<html:p>PROTEIN_ASSOCIATION:fabD</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19520_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
<speciesReference species="cpd19550_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Here start the phospholipid assembly sequences, including three classes of generic ester and ether syntheses, whose generic tails are subsequently replace by known fatty acids and alcohols.
%A generic phospho-ester-lipid sequence, adding two generic acyl-groups (from R-COOH) that are later replaced in the final global ester-lipid synthesis reaction.
<reaction id="rxn17750" name="generic acyl-ACP:CoA transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19749_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19750_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17751" name="generic acyl-glycerol-3-phosphate O-acyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.480  and  peg.764 )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.480+plsX</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.15</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
<speciesReference species="cpd19750_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19751_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17752" name="generic acyl-1-acylglycerol-3-phosphate O-acyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1425 )  or  ( peg.697 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:aas</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.51</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19750_c" stoichiometry="1"/>
<speciesReference species="cpd19751_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19752_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17753" name="CDP-diacylglycerol synthetase (generic)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.871</html:p>
<html:p>PROTEIN_ASSOCIATION:cds</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd19752_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd19753_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17754" name="Phosphatidylglycerol synthase (generic)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1036 )  or  ( peg.1492 )  or  ( peg.668 )  or  ( peg.867 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1036</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.8.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
<speciesReference species="cpd19753_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd19754_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17755" name="phosphatidylglycerol phosphate phosphatase (generic)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.230</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.230</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.27</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19754_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19755_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Next the global ester-lipid synthesis, releasing the placeholder acyl-groups and incorporating known stoichiometric ratios of FA's into ester-lipids.
<reaction id="rxn18000" name="global ester-lipid synthesis" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01695_c" stoichiometry="0.001"/>
<speciesReference species="cpd00134_c" stoichiometry="0.010"/>
<speciesReference species="cpd00327_c" stoichiometry="0.141"/>
<speciesReference species="cpd19050_c" stoichiometry="0.034"/>
<speciesReference species="cpd19300_c" stoichiometry="0.001"/>
<speciesReference species="cpd19301_c" stoichiometry="0.029"/>
<speciesReference species="cpd19302_c" stoichiometry="0.084"/>
<speciesReference species="cpd19350_c" stoichiometry="0.004"/>
<speciesReference species="cpd19351_c" stoichiometry="0.045"/>
<speciesReference species="cpd19352_c" stoichiometry="0.647"/>
<speciesReference species="cpd19353_c" stoichiometry="0.003"/>
<speciesReference species="cpd19471_c" stoichiometry="0.001"/>
<speciesReference species="cpd19755_c" stoichiometry="0.5"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19749_c" stoichiometry="1"/>
<speciesReference species="cpd20000_c" stoichiometry="0.5"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Next the phospho-ether-lipid synthesis series, starting with reduction of acyl-CoA to alcohol groups that are later attached to glycerone group.
<reaction id="rxn17800" name="Octadecanoyl-CoA hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00327_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19800_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17801" name="Octadecanoic acid reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd19800_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19801_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17802" name="Octadecanaldehyde reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19801_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19802_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17805" name="Nonadecanoyl-CoA hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19470_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19805_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17806" name="Nonadecanoic acid reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd19805_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19806_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17807" name="Nonadecanaldehyde reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19806_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19807_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17810" name="Decadecanoyl-CoA hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19050_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19810_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17811" name="Decadecanoic acid reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd19810_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19811_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17812" name="Decadecanaldehyde reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19811_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19812_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17815" name="Octadec-9-enoyl-CoA hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19351_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19815_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17816" name="Octadec-9-enoic acid reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd19815_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19816_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17817" name="Octadec-9-enaldehyde reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19816_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19817_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17820" name="Decadec-11-enoyl-CoA hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19352_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19820_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17821" name="Decadec-11-enoic acid reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd19820_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19821_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17822" name="Decadec-11-enaldehyde reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19821_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19822_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17825" name="Undecadec-13-enoyl-CoA hydrolase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19550_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19825_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17826" name="Undecadec-13-enoic acid reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd19825_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19826_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17827" name="Undecadec-13-enaldehyde reductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19826_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19827_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Here starts the sequence of ether-lipid synthesis, first attaching generic alkyl groups (from R-OH) to a glycerone moiety that are later replaced by stoichiometric distributions of known alcoholos in global ether-lipid reactions.
<reaction id="rxn17900" name="" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00095_c" stoichiometry="1"/>
<speciesReference species="cpd19750_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19900_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17901" name="" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19899_c" stoichiometry="1"/>
<speciesReference species="cpd19900_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19749_c" stoichiometry="1"/>
<speciesReference species="cpd19901_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17902" name="" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19901_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd19902_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17903" name="" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19750_c" stoichiometry="1"/>
<speciesReference species="cpd19902_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00010_c" stoichiometry="1"/>
<speciesReference species="cpd19903_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17904" name="" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19899_c" stoichiometry="1"/>
<speciesReference species="cpd19903_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19749_c" stoichiometry="1"/>
<speciesReference species="cpd19904_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Synthesis of glycerol-mono-ethers (GME), starting with three head-group modification reactions of generic alkyl-glycerol moiety and finally a global synthesis reaction that replaces R-OH with correct alcohol distribution
<reaction id="rxn17910" name="CDP-monoalkylglycerol synthetase (generic)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.871</html:p>
<html:p>PROTEIN_ASSOCIATION:cds</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd19902_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd19910_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17911" name="Phosphatidylglycerol synthase (generic GME)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1036 )  or  ( peg.1492 )  or  ( peg.668 )  or  ( peg.867 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1036</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.8.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
<speciesReference species="cpd19910_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd19911_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17912" name="phosphatidylglycerol phosphate phosphatase (generic GME)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.230</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.230</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.27</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19911_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19912_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn18001" name="global mono-ether-lipid synthesis" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19802_c" stoichiometry="0.729"/>
<speciesReference species="cpd19807_c" stoichiometry="0.002"/>
<speciesReference species="cpd19812_c" stoichiometry="0.103"/>
<speciesReference species="cpd19817_c" stoichiometry="0.022"/>
<speciesReference species="cpd19822_c" stoichiometry="0.139"/>
<speciesReference species="cpd19827_c" stoichiometry="0.005"/>
<speciesReference species="cpd19912_c" stoichiometry="1.0"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd19899_c" stoichiometry="1.0"/>
<speciesReference species="cpd20001_c" stoichiometry="1.0"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Synthesis of glycerol-di-ethers (GDE), starting with three head-group modification reactions of generic dialkyl-glycerol moiety and finally a global synthesis reaction that replaces R-OH with correct alcohol distribution
<reaction id="rxn17915" name="CDP-dialkylglycerol synthetase (generic)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.871</html:p>
<html:p>PROTEIN_ASSOCIATION:cds</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.41</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd19904_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd19915_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17916" name="Phosphatidylglycerol synthase (generic GDE)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1036 )  or  ( peg.1492 )  or  ( peg.668 )  or  ( peg.867 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1036</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.8.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00080_c" stoichiometry="1"/>
<speciesReference species="cpd19915_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd19916_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn17917" name="phosphatidylglycerol phosphate phosphatase (generic GDE)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.230</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.230</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.27</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd19916_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd19917_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn18002" name="global di-ether-lipid synthesis" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd19802_c" stoichiometry="0.6043"/>
<speciesReference species="cpd19807_c" stoichiometry="0.0125"/>
<speciesReference species="cpd19812_c" stoichiometry="0.1580"/>
<speciesReference species="cpd19827_c" stoichiometry="0.2252"/>
<speciesReference species="cpd19917_c" stoichiometry="0.5"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd19899_c" stoichiometry="1.0"/>
<speciesReference species="cpd20002_c" stoichiometry="0.5"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Peptidoglycan synthesis, starting with some precursors, then the main sequence and finally membrane transport and final assembly
%%D-glutamate and D-alanine-D-alanine synthesis
<reaction id="rxn00193" name="L-Glutamate racemase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.237</html:p>
<html:p>PROTEIN_ASSOCIATION:murI</html:p>
<html:p>SUBSYSTEM: Glutamine,_Glutamate,_Aspartate_and_Asparagine_Biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 5.1.1.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00186_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00283" name="L-Alanine racemase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1268</html:p>
<html:p>PROTEIN_ASSOCIATION:alr</html:p>
<html:p>SUBSYSTEM: Alanine_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 5.1.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00035_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00117_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00851" name="D-AlanineD-Alanine ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.381</html:p>
<html:p>PROTEIN_ASSOCIATION:ddlA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00117_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00731_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%Here starts the main sequence to peptidoglycan from N-acetylglucosamine and PEP
<reaction id="rxn00461" name="Phosphoenolpyruvate:UDP-N-acetyl-D-glucosamine" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.894</html:p>
<html:p>PROTEIN_ASSOCIATION:murA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00037_c" stoichiometry="1"/>
<speciesReference species="cpd00061_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02820_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02285" name="UDP-N-acetylmuramate:NADP+ oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.374 )  or  ( peg.380 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.374</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.158</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02820_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00773_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02286" name="UDP-N-acetylmuramate:L-alanine ligase (ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.952</html:p>
<html:p>PROTEIN_ASSOCIATION:murC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00035_c" stoichiometry="1"/>
<speciesReference species="cpd00773_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00890_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02008" name="UDP-N-acetylmuramoyl-L-alanine:D-glutamate ligase(ADP-forming)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1436</html:p>
<html:p>PROTEIN_ASSOCIATION:murD</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00186_c" stoichiometry="1"/>
<speciesReference species="cpd00890_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00525_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Continuation of peptidoglycan synthesis via the diaminopimelate branch, the only branch in Aquifex and standard branch for gram-negative bacteria.
<reaction id="rxn02011" name="UDP-N-acetylmuramoyl-L-alanyl-D-glutamate:meso-2,6-" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1212</html:p>
<html:p>PROTEIN_ASSOCIATION:murE</html:p>
<html:p>SUBSYSTEM: Methicillin_resistance_in_Staphylococci</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00516_c" stoichiometry="1"/>
<speciesReference species="cpd00525_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02964_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03164" name="UDP-N-acetylmuramoyl-L-alanyl-D-glutamyl-meso-2,6-" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.578</html:p>
<html:p>PROTEIN_ASSOCIATION:murF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 6.3.2.10</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00731_c" stoichiometry="1"/>
<speciesReference species="cpd02964_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02968_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Here start of the transmembrane transport and assembly sequence, beginning with attachment the undecaprenyl isoprene tail and a second N-acetylglucosamine group.
<reaction id="rxn03904" name="UDPMurAc(oyl-L-Ala-D-gamma-Glu-L-Lys-D-Ala-D-Ala):undecaprenyl-" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.40</html:p>
<html:p>PROTEIN_ASSOCIATION:mraY</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.8.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00286_c" stoichiometry="1"/>
<speciesReference species="cpd02968_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00091_c" stoichiometry="1"/>
<speciesReference species="cpd03494_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03408" name="UDP-N-acetylglucosamine-N-acetylmuramyl-(pentapeptide)pyrophosphoryl-undecaprenol N-acetylglucosamine transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.817</html:p>
<html:p>PROTEIN_ASSOCIATION:murG</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.227</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00037_c" stoichiometry="1"/>
<speciesReference species="cpd03494_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
<speciesReference species="cpd03495_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Final peptidoglycan polymerization reaction, which also detaches the undecaprenyl isoprene tail.
<reaction id="rxn10199" name="Peptidoglycan subunit synthesis" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03495_c" stoichiometry="1"/>
<speciesReference species="cpd15666_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02229_c" stoichiometry="1"/>
<speciesReference species="cpd15665_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Closing the undecaprenyl isoprene cycle, dephosphorylation undecaprenyl from -PP to -P form which can then reinitiate transport of next peptidoglycan monomer subunit.
<reaction id="rxn03901" name="Undecaprenyl-diphosphate phosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1523</html:p>
<html:p>PROTEIN_ASSOCIATION:bacA</html:p>
<html:p>SUBSYSTEM: Teichoic_and_lipoteichoic_acids_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.27</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02229_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00286_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%Lipopolysaccharide synthesis. This sub-systems contains the single largest number of gap-fills of all Aquifex sub-systems. Synthesis of a few precursor inputs is listed next, followed by the complete assembly sequence.
%The octulosonate (C8) precursor from Ribulose-5P (via Arabinose-5P).
<reaction id="rxn01117" name="D-Arabinose-5-phosphate ketol-isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 5.3.1.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00817_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00171_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02331" name="2-Dehydro-3-deoxy-D-octonate-8-phosphate" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.71</html:p>
<html:p>PROTEIN_ASSOCIATION:kdsA</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.5.1.55</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00061_c" stoichiometry="1"/>
<speciesReference species="cpd00817_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02730_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02404" name="3-Deoxy-D-manno-octulosonate-8-phosphate 8-phosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1504</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1504</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.1.3.45</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02730_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00875_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02405" name="CTP:3-deoxy-D-manno-octulosonate cytidylyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.489</html:p>
<html:p>PROTEIN_ASSOCIATION:kpsU</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.38</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00052_c" stoichiometry="1"/>
<speciesReference species="cpd00875_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd02546_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%The heptose (C7) precursor from sedoheptulose-7P.
<reaction id="rxn03917" name="sedoheptulose 7-phosphate isomerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.631</html:p>
<html:p>PROTEIN_ASSOCIATION:gmhA</html:p>
<html:p>SUBSYSTEM: LOS_core_oligosaccharide_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 5.-.-.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00238_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd04918_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03918" name="D-glycero-D-manno-heptose 7-phosphate kinase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.147 )  or  ( peg.411 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.147</html:p>
<html:p>SUBSYSTEM: LOS_core_oligosaccharide_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.-.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd04918_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd08316_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03919" name="D-glycero-D-manno-heptose 1,7-bisphosphate phosphatase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.1.-.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd08316_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd04920_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03916" name="D-glycero-D-manno-hepose 1-phosphate adenyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.147 )  or  ( peg.411 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.147</html:p>
<html:p>SUBSYSTEM: LOS_core_oligosaccharide_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.-.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd04920_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd03830_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03511" name="ADP-D-glycero-D-manno-heptose 6-epimerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.250</html:p>
<html:p>PROTEIN_ASSOCIATION:rfaD</html:p>
<html:p>SUBSYSTEM: LOS_core_oligosaccharide_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 5.1.3.20</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03830_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd03831_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%A mannose (C6) precursor from Glucose-1P
<reaction id="rxn01675" name="dTTP:alpha-D-glucose-1-phosphate thymidylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.24</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00089_c" stoichiometry="1"/>
<speciesReference species="cpd00357_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00626_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn01997" name="dTDPglucose 4,6-hydro-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.46</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00626_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00521_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02000" name="dTDP-4-dehydro-6-deoxy-D-glucose 3,5-epimerase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 5.1.3.13</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00521_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00522_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02003" name="dTDP-6-deoxy-L-mannose:NADP+ 4-oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.1.1.133</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd02113_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00522_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Full lipopolysaccharide synthesis and assembly from UDP-GlcNAc, starting with Lipid A synthesis.
<reaction id="rxn06729" name="(R)-3-Hydroxytetradecanoly-[acyl-carrier-protein]:UDP-N-acetyl-" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.437</html:p>
<html:p>PROTEIN_ASSOCIATION:lpxA</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.129</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00037_c" stoichiometry="1"/>
<speciesReference species="cpd11484_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd02886_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03146" name="UDP-3-O-acetylglucosamine deacetylase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1229</html:p>
<html:p>PROTEIN_ASSOCIATION:envA</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 3.5.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02886_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00029_c" stoichiometry="1"/>
<speciesReference species="cpd03584_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn06723" name="UDP-3-O-(3-hydroxymyristoyl)glucosamine acyltransferase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.392</html:p>
<html:p>PROTEIN_ASSOCIATION:lpxD</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03584_c" stoichiometry="1"/>
<speciesReference species="cpd11484_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd02835_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03130" name="UDP-2,3-bis(3-hydroxytetradecanoyl)glucosamine diphosphatase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd02835_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00091_c" stoichiometry="1"/>
<speciesReference species="cpd02930_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03159" name="UDP-2,3-bis(3-hydroxytetradecanoyl)-beta-D-glucosamine:2,3-bis-(3-" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1000</html:p>
<html:p>PROTEIN_ASSOCIATION:lpxB</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.182</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02835_c" stoichiometry="1"/>
<speciesReference species="cpd02930_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
<speciesReference species="cpd03002_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Here begins the modification of the basic Lipid A unit, first adding few saccharides to KDO-Lipid IV, then additional fatty acid anchors for anchoring into the membrane, and finally a series of sugar groups as part of LPS core assembly
<reaction id="rxn03181" name="ATP:2,3,2',3'-tetrakis(3-hydroxytetradecanoyl)-D-glucosaminyl-beta-" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1153</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1153</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.130</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd03002_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd02993_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03182" name="3-deoxy-D-manno-octulosonic acid transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.238</html:p>
<html:p>PROTEIN_ASSOCIATION:kdtA</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.-.-.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02546_c" stoichiometry="1"/>
<speciesReference species="cpd02993_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd03585_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn03439" name="3-deoxy-D-manno-octulosonic acid transferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.238</html:p>
<html:p>PROTEIN_ASSOCIATION:kdtA</html:p>
<html:p>SUBSYSTEM: KDO2-Lipid_A_biosynthesis</html:p>
<html:p>PROTEIN_CLASS: 2.-.-.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02546_c" stoichiometry="1"/>
<speciesReference species="cpd03585_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd03586_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Adding fatty acid membrane anchors to KDO-Lipid IV
<reaction id="rxn06865" name="Endotoxin Synthesis (lauroyl transferase)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03586_c" stoichiometry="1"/>
<speciesReference species="cpd11468_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd03736_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn06848" name="Endotoxin Synthesis (myristoyl transferase)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.3.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03736_c" stoichiometry="1"/>
<speciesReference species="cpd11466_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd03587_c" stoichiometry="1"/>
<speciesReference species="cpd11493_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Final LPS core assembly sequence adding a series of sugar groups
<reaction id="rxn08710" name="heptosyltransferase I (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03587_c" stoichiometry="1"/>
<speciesReference species="cpd03831_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd15485_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08711" name="heptosyltransferase II (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.113</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.113</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03831_c" stoichiometry="1"/>
<speciesReference species="cpd15485_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd15484_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08708" name="LPS heptose kinase I (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.-.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd15484_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd15549_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08712" name="heptosyltransferase III (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03831_c" stoichiometry="1"/>
<speciesReference species="cpd15549_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd15488_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08709" name="LPS heptose kinase II (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd15488_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd15550_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08954" name="3-deoxy-D-manno-octulosonic acid transferase III (LPS core biosynthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02546_c" stoichiometry="1"/>
<speciesReference species="cpd15550_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00046_c" stoichiometry="1"/>
<speciesReference species="cpd15492_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn09225" name="rhamnosyltransferase I (LPS core biosynthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd02113_c" stoichiometry="1"/>
<speciesReference species="cpd15492_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00297_c" stoichiometry="1"/>
<speciesReference species="cpd15489_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08618" name="glucosyltransferase I (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00026_c" stoichiometry="1"/>
<speciesReference species="cpd15489_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
<speciesReference species="cpd15479_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08583" name="galactosyltransferase I (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00026_c" stoichiometry="1"/>
<speciesReference species="cpd15479_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
<speciesReference species="cpd15469_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08619" name="glucosyltransferase II (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00026_c" stoichiometry="1"/>
<speciesReference species="cpd15469_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
<speciesReference species="cpd15475_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08620" name="glucosyltransferase III (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.-</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00026_c" stoichiometry="1"/>
<speciesReference species="cpd15475_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00014_c" stoichiometry="1"/>
<speciesReference species="cpd15477_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn08713" name="heptosyltransferase IV (LPS core synthesis)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:INITIAL_GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.4.1.56</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd03831_c" stoichiometry="1"/>
<speciesReference species="cpd15477_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd15432_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%%%%Global cellular replication, including protein synthesis, DNA/RNA replication and total biomass reaction.
<reaction id="rxn13782" name="Protein biosynthesis" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.837  and  peg.741  and  peg.519  and  peg.520  and  peg.608  and  peg.1164  and  peg.693  and  peg.1201  and  peg.1393  and  peg.255  and  peg.604  and  peg.1213  and  peg.185  and  peg.8  and  peg.9  and  peg.10  and  peg.11  and  peg.12  and  peg.13  and  peg.1311  and  peg.1474  and  peg.1170  and  peg.138  and  peg.67  and  peg.558  and  peg.765  and  peg.222  and  peg.97  and  peg.98  and  peg.265  and  peg.659  and  peg.49  and  peg.51  and  peg.226  and  peg.3  and  peg.4  and  peg.5  and  peg.6  and  peg.7  and  peg.877  and  peg.341  and  peg.664  and  peg.665  and  peg.57  and  peg.59  and  peg.60  and  peg.61  and  peg.62  and  peg.1343  and  peg.1344  and  peg.1345  and  peg.902  and  peg.850  and  peg.1488  and  peg.991  and  peg.1305  and  peg.1306  and  peg.169  and  peg.1224  and  peg.1482  and  peg.1414  and  peg.1351  and  peg.645  and  peg.1141  and  peg.1142  and  peg.1143  and  peg.1144  and  peg.1145  and  peg.1146  and  peg.1147  and  peg.1148  and  peg.1149  and  peg.1150  and  peg.1151  and  peg.1339  and  peg.1231 )  or  ( peg.837  and  peg.741  and  peg.1271  and  peg.1272  and  peg.608  and  peg.1164  and  peg.693  and  peg.1201  and  peg.1393  and  peg.255  and  peg.604  and  peg.1213  and  peg.185  and  peg.8  and  peg.9  and  peg.10  and  peg.11  and  peg.12  and  peg.13  and  peg.1311  and  peg.1474  and  peg.1170  and  peg.138  and  peg.67  and  peg.558  and  peg.765  and  peg.222  and  peg.97  and  peg.98  and  peg.265  and  peg.659  and  peg.49  and  peg.51  and  peg.226  and  peg.3  and  peg.4  and  peg.5  and  peg.6  and  peg.7  and  peg.877  and  peg.341  and  peg.664  and  peg.665  and  peg.57  and  peg.59  and  peg.60  and  peg.61  and  peg.62  and  peg.1343  and  peg.1344  and  peg.1345  and  peg.902  and  peg.850  and  peg.1488  and  peg.991  and  peg.1305  and  peg.1306  and  peg.169  and  peg.1224  and  peg.1482  and  peg.1414  and  peg.1351  and  peg.645  and  peg.1141  and  peg.1142  and  peg.1143  and  peg.1144  and  peg.1145  and  peg.1146  and  peg.1147  and  peg.1148  and  peg.1149  and  peg.1150  and  peg.1151  and  peg.1339  and  peg.1231 )  or  ( peg.837  and  peg.741  and  peg.519  and  peg.520  and  peg.608  and  peg.1164  and  peg.693  and  peg.1201  and  peg.1393  and  peg.1227  and  peg.604  and  peg.1213  and  peg.185  and  peg.8  and  peg.9  and  peg.10  and  peg.11  and  peg.12  and  peg.13  and  peg.1311  and  peg.1474  and  peg.1170  and  peg.138  and  peg.67  and  peg.558  and  peg.765  and  peg.222  and  peg.97  and  peg.98  and  peg.265  and  peg.659  and  peg.49  and  peg.51  and  peg.226  and  peg.3  and  peg.4  and  peg.5  and  peg.6  and  peg.7  and  peg.877  and  peg.341  and  peg.664  and  peg.665  and  peg.57  and  peg.59  and  peg.60  and  peg.61  and  peg.62  and  peg.1343  and  peg.1344  and  peg.1345  and  peg.902  and  peg.850  and  peg.1488  and  peg.991  and  peg.1305  and  peg.1306  and  peg.169  and  peg.1224  and  peg.1482  and  peg.1414  and  peg.1351  and  peg.645  and  peg.1141  and  peg.1142  and  peg.1143  and  peg.1144  and  peg.1145  and  peg.1146  and  peg.1147  and  peg.1148  and  peg.1149  and  peg.1150  and  peg.1151  and  peg.1339  and  peg.1231 )  or  ( peg.837  and  peg.741  and  peg.1271  and  peg.1272  and  peg.608  and  peg.1164  and  peg.693  and  peg.1201  and  peg.1393  and  peg.1227  and  peg.604  and  peg.1213  and  peg.185  and  peg.8  and  peg.9  and  peg.10  and  peg.11  and  peg.12  and  peg.13  and  peg.1311  and  peg.1474  and  peg.1170  and  peg.138  and  peg.67  and  peg.558  and  peg.765  and  peg.222  and  peg.97  and  peg.98  and  peg.265  and  peg.659  and  peg.49  and  peg.51  and  peg.226  and  peg.3  and  peg.4  and  peg.5  and  peg.6  and  peg.7  and  peg.877  and  peg.341  and  peg.664  and  peg.665  and  peg.57  and  peg.59  and  peg.60  and  peg.61  and  peg.62  and  peg.1343  and  peg.1344  and  peg.1345  and  peg.902  and  peg.850  and  peg.1488  and  peg.991  and  peg.1305  and  peg.1306  and  peg.169  and  peg.1224  and  peg.1482  and  peg.1414  and  peg.1351  and  peg.645  and  peg.1141  and  peg.1142  and  peg.1143  and  peg.1144  and  peg.1145  and  peg.1146  and  peg.1147  and  peg.1148  and  peg.1149  and  peg.1150  and  peg.1151  and  peg.1339  and  peg.1231 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:lysU+cysS+peg.519+peg.520+RpmE+thrS+trpS+pheT+rpsB+leuS+rpsU+tyrS+gatA+rpsS+rplV+rpsC+rplP+rpmC+rpsQ+mesJ+fmt+aspS+rpmH+rpmB+rpmI+rpmF+serS+peg.97+rpsP+proS+glyQ+rpsF+rpsR+ileS+rpsJ+rplC+rplD+rplW+rplB+metG+gatB+rplT+pheS+rplQ+rpsD+rpsK+rpsM+rpmJ+rplA+rplJ+rplL+alaS+gltX+gatC+valS+rplM+rpsI+rpsO+rpsT+glyS+rplI+rplS+argS+rplU+rplO+rpmD+rpsE+rplR+rplF+rpsH+rpsN+rplE+rplX+rplN+rpmG+rpmA</html:p>
<html:p>SUBSYSTEM: Macromolecule biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd17041_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn13783" name="DNA replication" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.715  and  peg.703  and  peg.234  and  peg.1308  and  peg.1221  and  peg.468  and  peg.559  and  peg.453  and  peg.455  and  peg.1290  and  peg.686  and  peg.1045  and  peg.50  and  peg.978 )</html:p>
<html:p>PROTEIN_ASSOCIATION:gyrB+dnaE+dnaA+dnaN+peg.1221+topA+rep+xcpC+ligA+dnaX+gyrA+dnaG+ssb+lig</html:p>
<html:p>SUBSYSTEM: Macromolecule biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd17042_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn13784" name="RNA transcription" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1043  and  peg.1044  and  peg.1346  and  peg.1347  and  peg.853  and  peg.660  and  peg.193  and  peg.58 )</html:p>
<html:p>PROTEIN_ASSOCIATION:trmD+rpoD+rpoB+rpoC+peg.853+rnc+nusA+rpoA</html:p>
<html:p>SUBSYSTEM: Macromolecule biosynthesis</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd17043_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="bio00035" name="Biomass" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:UNIVERSAL</html:p>
<html:p>PROTEIN_ASSOCIATION:UNIVERSAL</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="34.7964804613849"/>
<speciesReference species="cpd00002_c" stoichiometry="40.1701382876085"/>
<speciesReference species="cpd00003_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00006_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00010_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00015_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00016_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00017_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00023_c" stoichiometry="0.256013161299863"/>
<speciesReference species="cpd00028_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00030_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00033_c" stoichiometry="0.59580298717143"/>
<speciesReference species="cpd00034_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00035_c" stoichiometry="0.500058227660912"/>
<speciesReference species="cpd00038_c" stoichiometry="0.20910125423645"/>
<speciesReference species="cpd00039_c" stoichiometry="0.333545602425228"/>
<speciesReference species="cpd00041_c" stoichiometry="0.234678731191541"/>
<speciesReference species="cpd00048_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00051_c" stoichiometry="0.288274982439277"/>
<speciesReference species="cpd00052_c" stoichiometry="0.129876555426366"/>
<speciesReference species="cpd00053_c" stoichiometry="0.256013161299863"/>
<speciesReference species="cpd00054_c" stoichiometry="0.209701837406189"/>
<speciesReference species="cpd00056_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00058_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00060_c" stoichiometry="0.149341010758254"/>
<speciesReference species="cpd00062_c" stoichiometry="0.140266679860475"/>
<speciesReference species="cpd00063_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00065_c" stoichiometry="0.0551573071093201"/>
<speciesReference species="cpd00066_c" stoichiometry="0.180562127989944"/>
<speciesReference species="cpd00069_c" stoichiometry="0.13425080409627"/>
<speciesReference species="cpd00084_c" stoichiometry="0.0889801841103183"/>
<speciesReference species="cpd00087_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00099_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd12005_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00104_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00107_c" stoichiometry="0.438656697105253"/>
<speciesReference species="cpd00115_c" stoichiometry="0.0133212546012946"/>
<speciesReference species="cpd00119_c" stoichiometry="0.0926226477873489"/>
<speciesReference species="cpd00129_c" stoichiometry="0.215425708898665"/>
<speciesReference species="cpd00132_c" stoichiometry="0.234678731191541"/>
<speciesReference species="cpd00149_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00156_c" stoichiometry="0.411598395504455"/>
<speciesReference species="cpd00161_c" stoichiometry="0.246646826130356"/>
<speciesReference species="cpd00205_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00220_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00241_c" stoichiometry="0.0101736857431003"/>
<speciesReference species="cpd00254_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00264_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd00322_c" stoichiometry="0.2825511109468"/>
<speciesReference species="cpd00356_c" stoichiometry="0.0101736857431003"/>
<speciesReference species="cpd00357_c" stoichiometry="0.0133212546012946"/>
<speciesReference species="cpd02229_c" stoichiometry="0.0290879211175021"/>
<speciesReference species="cpd10515_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd10516_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd11425_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd11493_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd15432_c" stoichiometry="0.0290879211175021"/>
<speciesReference species="cpd15665_c" stoichiometry="0.0290879211175021"/>
<speciesReference species="cpd20000_c" stoichiometry="0.064"/>
<speciesReference species="cpd20001_c" stoichiometry="0.035"/>
<speciesReference species="cpd20002_c" stoichiometry="0.001"/>
<speciesReference species="cpd17041_c" stoichiometry="1.0"/>
<speciesReference species="cpd17042_c" stoichiometry="1.0"/>
<speciesReference species="cpd17043_c" stoichiometry="1.0"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="40"/>
<speciesReference species="cpd00009_c" stoichiometry="39.9952875785404"/>
<speciesReference species="cpd00012_c" stoichiometry="0.602392896443041"/>
<speciesReference species="cpd00067_c" stoichiometry="40"/>
<speciesReference species="cpd11416_c" stoichiometry="1"/>
<speciesReference species="cpd12370_c" stoichiometry="0.00471242145964234"/>
<speciesReference species="cpd15666_c" stoichiometry="0.0290879211175021"/>
<speciesReference species="cpd18001_c" stoichiometry="0.00471242145964234"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="1.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%%%%Energy metabolism, including sulfur, reactive oxygen, cyanide and other inorganic conversions
<reaction id="rxn10042" name="ATP synthase (four protons for one ATP)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1105  and  peg.1106  and  peg.1107  and  peg.139  and  peg.141  and  peg.1412  and  peg.1413  and  peg.478  and  peg.482 )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1105+peg.1106+atpH+atpE+atpB+atpD+peg.1413+atpC+atpA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.6.3.14,</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="4"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00361" name="ATP:adenylylsulfate 3'-phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.752</html:p>
<html:p>PROTEIN_ASSOCIATION:cysD</html:p>
<html:p>SUBSYSTEM: Inorganic_Sulfur_Assimilation</html:p>
<html:p>PROTEIN_CLASS: 2.7.1.25</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00193_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00044_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10043" name="cytochrome-c oxidase (H+/e- = 2)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1516  and  peg.1519  and  peg.1520 )</html:p>
<html:p>PROTEIN_ASSOCIATION:coxC+peg.1519+peg.1520</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.9.3.1,</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="0.5"/>
<speciesReference species="cpd00067_c" stoichiometry="6"/>
<speciesReference species="cpd00110_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="4"/>
<speciesReference species="cpd00109_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00568" name="ammonium-hydroxide:NADP+ oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.158  and  peg.165 )  or  ( peg.583 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:nirB+narB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.7.1.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="3"/>
<speciesReference species="cpd00067_c" stoichiometry="5"/>
<speciesReference species="cpd00075_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00003_c" stoichiometry="3"/>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00206" name="Superoxide:superoxide oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1050</html:p>
<html:p>PROTEIN_ASSOCIATION:sodA</html:p>
<html:p>SUBSYSTEM: Protection_from_Reactive_Oxygen_Species</html:p>
<html:p>PROTEIN_CLASS: 1.15.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00532_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00025_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05063" name="carbamate hydro-lyase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.162</html:p>
<html:p>PROTEIN_ASSOCIATION:cynS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.104</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd01015_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd01101_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00379" name="ATP:sulfate adenylyltransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.752</html:p>
<html:p>PROTEIN_ASSOCIATION:cysD</html:p>
<html:p>SUBSYSTEM: Inorganic_Sulfur_Assimilation</html:p>
<html:p>PROTEIN_CLASS: 2.7.7.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00048_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
<speciesReference species="cpd00193_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn09296" name="hydrogen peroxide reductase (thioredoxin)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1257  and  peg.1330 )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1257+peg.1330</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00025_c" stoichiometry="1"/>
<speciesReference species="cpd11421_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd11420_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05289" name="TRDR" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.365</html:p>
<html:p>PROTEIN_ASSOCIATION:trxB</html:p>
<html:p>SUBSYSTEM: pyrimidine_conversions</html:p>
<html:p>PROTEIN_CLASS: 1.8.1.9</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11420_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd11421_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00001" name="Pyrophosphate phosphohydrolase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.1081</html:p>
<html:p>PROTEIN_ASSOCIATION:ppa</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.6.1.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00012_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00058" name="Ferrocytochrome-c:oxygen oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1516 )  or  ( peg.1519  and  peg.1520 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:coxC</html:p>
<html:p>SUBSYSTEM: Terminal_cytochrome_C_oxidases</html:p>
<html:p>PROTEIN_CLASS: 1.9.3.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="4"/>
<speciesReference species="cpd00110_c" stoichiometry="4"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00109_c" stoichiometry="4"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn00569" name="ammonium-hydroxide:NAD(P)+ oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.158 )  or  ( peg.583 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:nirB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.7.1.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="3"/>
<speciesReference species="cpd00067_c" stoichiometry="5"/>
<speciesReference species="cpd00075_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="2"/>
<speciesReference species="cpd00006_c" stoichiometry="3"/>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05064" name="carbamate hydro-lyase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 4.2.1.104</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd01101_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05759" name="Reduced Ferredoxin: H+ oxidoreductase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS:</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd11620_c" stoichiometry="2"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11621_c" stoichiometry="2"/>
<speciesReference species="cpd11640_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16000" name="hydrogenase (2-demethylmenaquinone-7: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.469  and  peg.470  and  peg.471  and  peg.949 )  or  ( peg.563 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.469+peg.470+hoxZ+cydA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.18.99.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd11640_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16001" name="Hydrogenase (Demethylmenaquinone-8: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.563</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.563</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.18.99.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd11640_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16002" name="NADH dehydrogenase (2-demethylmenaquinone-7  2 protons)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.323  and  peg.416  and  peg.417  and  peg.963  and  peg.964  and  peg.965  and  peg.966  and  peg.967  and  peg.968  and  peg.969  and  peg.970  and  peg.971 )</html:p>
<html:p>PROTEIN_ASSOCIATION:nuoG+nuoF+nuoE+peg.963+peg.964+peg.965+peg.966+peg.967+peg.968+peg.969+peg.970+peg.971</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.6.5.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16003" name="NADH dehydrogenase (menaquinone-7  2 protons)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.323  and  peg.416  and  peg.417  and  peg.963  and  peg.964  and  peg.965  and  peg.966  and  peg.967  and  peg.968  and  peg.969  and  peg.970  and  peg.971 )</html:p>
<html:p>PROTEIN_ASSOCIATION:nuoG+nuoF+nuoE+peg.963+peg.964+peg.965+peg.966+peg.967+peg.968+peg.969+peg.970+peg.971</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.6.5.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="3"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16004" name="NADP transhydrogenase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00005_c" stoichiometry="1"/>
<speciesReference species="cpd00003_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00006_c" stoichiometry="1"/>
<speciesReference species="cpd00004_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16005" name="cytochrome oxidase (2-demethylmenaquinol-7: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.174 )  or  ( peg.949  and  peg.950 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:soxF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="0.5"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16006" name="cytochrome oxidase (menaquinol-7: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.174 )  or  ( peg.34  and  peg.35 )  or  ( peg.949  and  peg.950 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:soxF</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_c" stoichiometry="0.5"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16007" name="ferricytochrome reductase (2-demethylmenaquinone-7: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00109_c" stoichiometry="2"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00110_c" stoichiometry="2"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16008" name="ferricytochrome reductase (menaquinone-7: 2 protons)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00109_c" stoichiometry="2"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00110_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16011" name="Nitrate reductase (2-Demethylmenaquinol-7)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.165</html:p>
<html:p>PROTEIN_ASSOCIATION:narB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.7.99.4</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00209_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd00075_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16012" name="Nitrate reductase (Menaquinol-7)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.158 )  or  ( peg.165 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:nirB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd00209_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="2"/>
<speciesReference species="cpd00075_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16013" name="tetrathionate: demethylmenaquinone oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd01414_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00268_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16014" name="tetrathionate: menaquinone oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd01414_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00268_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16015" name="sulfur: demethylmenaquinone oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00074_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00239_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16016" name="sulfur: menaquinone oxidoreductase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00074_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00239_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16017" name="thiosulfate reduction" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_RB2010</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00268_c" stoichiometry="1"/>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00239_c" stoichiometry="2"/>
<speciesReference species="cpd00048_c" stoichiometry="2"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn22222" name="HCO3" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: </html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00242_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16018" name="FAD hydrogenase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.403  and  peg.430 )  or  ( peg.430  and  peg.467 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.403+frdA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: Undetermined</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00982_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00015_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16027" name="Dimethyl sulfoxide reductase (Menaquinol 7)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.859  and  peg.858  and  peg.857 )</html:p>
<html:p>PROTEIN_ASSOCIATION:dmsA+peg.858+dmsC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd08021_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00450_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16028" name="Dimethyl sulfoxide reductase (Demethylmenaquinol 8)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.859  and  peg.858  and  peg.857 )</html:p>
<html:p>PROTEIN_ASSOCIATION:dmsA+peg.858+dmsC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd08021_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00450_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16029" name="Trimethylamine N-oxide reductase (menaquinol 7)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.859  and  peg.858  and  peg.857 )</html:p>
<html:p>PROTEIN_ASSOCIATION:dmsA+peg.858+dmsC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00811_c" stoichiometry="1"/>
<speciesReference species="cpd11451_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00441_c" stoichiometry="1"/>
<speciesReference species="cpd11606_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn16030" name="Trimethylamine N-oxide reductase (demethylmenaquinol 8)" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.859  and  peg.858  and  peg.857 )</html:p>
<html:p>PROTEIN_ASSOCIATION:dmsA+peg.858+dmsC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00811_c" stoichiometry="1"/>
<speciesReference species="cpd19000_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00441_c" stoichiometry="1"/>
<speciesReference species="cpd11425_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn02569" name="ATP:selenide, water phosphotransferase" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.1561</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1561</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.7.9.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd01078_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00018_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="2"/>
<speciesReference species="cpd03078_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%%%%Transport reactions
<reaction id="rxn08691" name="Hydrogen transport via diffusion" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:</html:p>
<html:p>PROTEIN_ASSOCIATION:</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd11640_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd11640_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05625" name="nitrite transport in via proton symport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.164</html:p>
<html:p>PROTEIN_ASSOCIATION:nasA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
<speciesReference species="cpd00075_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00075_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05466" name="Ammonia transport via diffusion" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.90</html:p>
<html:p>PROTEIN_ASSOCIATION:amtB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00013_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00013_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10343" name="Mercury (Hg+2) ABC transporter" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.782</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.782</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00531_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00531_e" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05315" name="ZN2t4" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.746</html:p>
<html:p>PROTEIN_ASSOCIATION:czcD</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00034_c" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
<speciesReference species="cpd00205_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00034_e" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00205_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05145" name="Orthophosphate-ABC transport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1399  and  peg.1400  and  peg.732 )</html:p>
<html:p>PROTEIN_ASSOCIATION:pstS+pstC+pstB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-3.A.1.7</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00009_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="2"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05627" name="nitrate transport in via proton symport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.164</html:p>
<html:p>PROTEIN_ASSOCIATION:nasA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
<speciesReference species="cpd00209_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00209_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05555" name="iron (II) transport via ABC system" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.875</html:p>
<html:p>PROTEIN_ASSOCIATION:feoB</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd10515_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd10515_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10473" name="chlorideion transport out via diffusion" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.324</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.324</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.A.11</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00099_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00099_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10481" name="Copper transport via ABC system" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.782</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.782</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.A.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00058_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00058_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05619" name="molybdate transport via ABC system" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1120  and  peg.72 )</html:p>
<html:p>PROTEIN_ASSOCIATION:modA+modC</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-3.A.1.8</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd11574_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd11574_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10344" name="Lead (Pb+2) ABC transporter" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.782</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.782</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd04097_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd04097_e" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05150" name="Zinc-ABC transport" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1500  and  peg.1501 )  or  ( peg.447 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1500+scbA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-3.A.1.15</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00034_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00034_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05596" name="potassium transport out via proton antiport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( peg.1053  and  peg.1054 )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.1053+peg.1054</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-2.A.37</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
<speciesReference species="cpd00205_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00205_e" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05206" name="Potassium uptake" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.570 )  or  ( peg.706 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.570</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 1.A.1</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00205_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00205_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05528" name="Copper export via ATPase" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.782</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.782</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-3.A.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00058_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00058_e" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05517" name="cadminum transport out via antiport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.746</html:p>
<html:p>PROTEIN_ASSOCIATION:czcD</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
<speciesReference species="cpd00205_e" stoichiometry="1"/>
<speciesReference species="cpd01012_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00205_c" stoichiometry="1"/>
<speciesReference species="cpd01012_e" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05516" name="cadmium transport out via ABC system" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:peg.782</html:p>
<html:p>PROTEIN_ASSOCIATION:peg.782</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-3.A.3</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd01012_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01012_e" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05319" name="H2Ot5" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00001_e" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05467" name="CO2 transport via diffusion" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00011_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00011_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05468" name="O2 transport via diffusion" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00007_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00007_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05651" name="sulfate transport in via proton symport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:UNIVERSAL</html:p>
<html:p>PROTEIN_ASSOCIATION:UNIVERSAL</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-2.A.53</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00048_e" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00048_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10571" name="magnesium transport via ABC system" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:UNIVERSAL</html:p>
<html:p>PROTEIN_ASSOCIATION:UNIVERSAL</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00254_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00254_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05195" name="Fe3+-ABC transport" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:UNIVERSAL</html:p>
<html:p>PROTEIN_ASSOCIATION:UNIVERSAL</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd10516_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd10516_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05149" name="Manganese-ABC transport" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 3.A.1.15</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00030_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00030_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05166" name="Cobalt-ABC transport" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00149_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd00149_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10447" name="calcium transport via ABC system" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>PROTEIN_ASSOCIATION:GAP_FILLING_SEED</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd00063_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00063_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10605" name="Sulfur transport via diffusion" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00074_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00074_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn10541" name="H2S transport via diffusion" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>PROTEIN_ASSOCIATION:SPONTANEOUS</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00239_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00239_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05727" name="thiosulfate transport in via proton symport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:UNIVERSAL</html:p>
<html:p>PROTEIN_ASSOCIATION:UNIVERSAL</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00268_e" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00268_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05730" name="tetrathionate transport in via proton symport" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:UNIVERSAL</html:p>
<html:p>PROTEIN_ASSOCIATION:UNIVERSAL</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd01414_e" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd01414_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="-10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="10000" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%Two glutamate transport reactions, made inactive because Aquifex is an autotroph not known to grow on glutamate.
<reaction id="rxn05298" name="GLUt4i" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.928</html:p>
<html:p>PROTEIN_ASSOCIATION:gltP</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: </html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00023_e" stoichiometry="1"/>
<speciesReference species="cpd00971_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00971_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
<reaction id="rxn05297" name="GLUt2" reversible="true">
<notes>
<html:p>GENE_ASSOCIATION:peg.928</html:p>
<html:p>PROTEIN_ASSOCIATION:gltP</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: 2.A.23</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00023_e" stoichiometry="1"/>
<speciesReference species="cpd00067_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00023_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%An odd dipeptide transport reaction also made inactive. Aquifex is an autotroph not known to use organics, let alone something as complex as dipeptides.
<reaction id="rxn05539" name="Dipeptide transport via ABC system (cgly)" reversible="false">
<notes>
<html:p>GENE_ASSOCIATION:( ( peg.1009 )  or  ( peg.1058 )  or  ( peg.352 ) )</html:p>
<html:p>PROTEIN_ASSOCIATION:oppA</html:p>
<html:p>SUBSYSTEM: NONE</html:p>
<html:p>PROTEIN_CLASS: TC-3.A.1.5</html:p>
</notes>
<listOfReactants>
<speciesReference species="cpd00001_c" stoichiometry="1"/>
<speciesReference species="cpd00002_c" stoichiometry="1"/>
<speciesReference species="cpd01017_e" stoichiometry="1"/>
</listOfReactants>
<listOfProducts>
<speciesReference species="cpd00008_c" stoichiometry="1"/>
<speciesReference species="cpd00009_c" stoichiometry="1"/>
<speciesReference species="cpd00067_c" stoichiometry="1"/>
<speciesReference species="cpd01017_c" stoichiometry="1"/>
</listOfProducts>
<kineticLaw>
	<math xmlns="http://www.w3.org/1998/Math/MathML">
			<ci> FLUX_VALUE </ci>
	</math>
	<listOfParameters>
		<parameter id="LOWER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="UPPER_BOUND" value="0" units="mmol_per_gDW_per_hr"/>
		<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
		<parameter id="FLUX_VALUE" value="0.0" units="mmol_per_gDW_per_hr"/>
	</listOfParameters>
</kineticLaw>
</reaction>
%%%%%%Exchange reactions
<reaction id="EX_cpd11640_e" name="EX_Hydrogen_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd11640_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd11640_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00254_e" name="EX_Magnesium_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00254_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00254_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00971_e" name="EX_Sodium_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00971_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00971_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00067_e" name="EX_H+_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00067_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00067_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00034_e" name="EX_Zinc_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00034_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00034_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00149_e" name="EX_Cobalt_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00149_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00149_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00063_e" name="EX_Calcium_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00063_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00063_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00001_e" name="EX_H2O_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00001_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00001_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00007_e" name="EX_Oxygen_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00007_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00007_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-1.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00058_e" name="EX_Copper2_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00058_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00058_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd01012_e" name="EX_Cadmium_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd01012_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd01012_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd11574_e" name="EX_Molybdate_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd11574_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd11574_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00011_e" name="EX_CO2_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00011_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00011_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00531_e" name="EX_Hg2+_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00531_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00531_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00074_e" name="EX_Sulfur_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00074_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00074_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00239_e" name="EX_H2S_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00239_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00239_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="0.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00048_e" name="EX_Sulfate_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00048_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00048_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00268_e" name="EX_Thiosulfate_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00268_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00268_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="0.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd01414_e" name="EX_Tetrathionate_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd01414_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd01414_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="0.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00205_e" name="EX_Potassium_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00205_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00205_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd11416_c" name="EX_Biomass_c" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd11416_c" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd11416_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00099_e" name="EX_Chloride_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00099_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00099_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00009_e" name="EX_Orthophosphate_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00009_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00009_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00075_e" name="EX_Nitrite_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00075_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00075_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="0.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00013_e" name="EX_NH3_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00013_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00013_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="0.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd10516_e" name="EX_Fe3+_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd10516_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd10516_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd10515_e" name="EX_Fe2+_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd10515_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd10515_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00209_e" name="EX_Nitrate_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00209_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00209_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd04097_e" name="EX_Lead_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd04097_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd04097_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
<reaction id="EX_cpd00030_e" name="EX_Manganese_e" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd00030_e" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd00030_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
%%%A drain for 5-deoxyadenosine, a byproduct created in the synthesis of several cofactors. No plausible gapfill reaction could be included to reincorporate this compound. This is the only organic exchange reaction in the model.
<reaction id="EX_cpd03091_c" name="EX_5dA_c" reversible="true">
	<notes>
		<html:p>GENE_ASSOCIATION: </html:p>
		<html:p>PROTEIN_ASSOCIATION: </html:p>
		<html:p>SUBSYSTEM: S_</html:p>
		<html:p>PROTEIN_CLASS: </html:p>
	</notes>
	<listOfReactants>
		<speciesReference species="cpd03091_c" stoichiometry="1.000000"/>
	</listOfReactants>
	<listOfProducts>
		<speciesReference species="cpd03091_b" stoichiometry="1.000000"/>
	</listOfProducts>
	<kineticLaw>
		<math xmlns="http://www.w3.org/1998/Math/MathML">
				<ci> FLUX_VALUE </ci>
		</math>
		<listOfParameters>
			<parameter id="LOWER_BOUND" value="-10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="UPPER_BOUND" value="10000.000000" units="mmol_per_gDW_per_hr"/>
			<parameter id="OBJECTIVE_COEFFICIENT" value="0.0"/>
			<parameter id="FLUX_VALUE" value="0.000000" units="mmol_per_gDW_per_hr"/>
		</listOfParameters>
	</kineticLaw>
</reaction>
</listOfReactions>
</model>
</sbml>

